A note on the large-$c$ conformal block asymptotics and $\alpha$-heavy operators

We consider $\alpha$-heavy conformal operators in CFT$_2$ which dimensions grow as $h = O(c^\alpha)$ with $\alpha$ being non-negative rational number and conjecture that the large-$c$ asymptotics of the respective 4-point Virasoro conformal block is exponentiated similar to the standard case of $\alpha=1$. It is shown that the leading exponent is given by a Puiseux polynomial which is a linear combination of power functions in the central charge with fractional powers decreasing from $\alpha$ to $0$ according to some pattern. Our analysis is limited by considering the first six explicit coefficients of the Virasoro block function in the coordinate. For simplicity, external primary operators are chosen to be of equal conformal dimensions that, therefore, includes the case of the vacuum conformal block. The consideration is also extended to the 4-point ${\cal W}_3$ conformal block of four semi-degenerate operators, in which case the exponentiation hypothesis works the same way. Here, only the first three block coefficients can be treated analytically.

==> anc/Vacuum_block.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    278709,       6860]
NotebookOptionsPosition[    272135,       6746]
NotebookOutlinePosition[    272566,       6763]
CellTagsIndexPosition[    272523,       6760]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Vacuum", " ", "block", " ", "calculation"}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.904328574092595*^9, 3.904328593560061*^9}, 
   3.904328762051942*^9, {3.93167223652907*^9, 
   3.931672244930317*^9}},ExpressionUUID->"06783300-fadf-4b45-9007-\
c6490bea6e7f"],

Cell["Commutation relations for Virasoro algebra:", "Text",
 CellChangeTimes->{{3.9232184388145447`*^9, 3.9232185035361524`*^9}, {
  3.931672250556975*^9, 
  3.9316722867791214`*^9}},ExpressionUUID->"423f2d06-8482-4bf5-9f00-\
4556f207ccfe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"NonCommutativeMultiply", ",", "Listable"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"CNumberQ", "[", "expr_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"expr", ",", "#"}], "]"}], "&"}], "/@", "operators"}], 
     ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", "y_"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", "y"}], "/;", 
    RowBox[{
     RowBox[{"CNumberQ", "[", "x", "]"}], "||", 
     RowBox[{"CNumberQ", "[", "y", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x_", "?", "CNumberQ"}], " ", "y_"}], ")"}], "**", "z_"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"y", "**", "z"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y_", "?", "CNumberQ"}], " ", "z_"}], ")"}]}], ":=", 
   RowBox[{"y", " ", 
    RowBox[{"x", "**", "z"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "+", "y_"}], ")"}], "**", "z_"}], ":=", 
   RowBox[{
    RowBox[{"x", "**", "z"}], "+", 
    RowBox[{"y", "**", "z"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", 
    RowBox[{"(", 
     RowBox[{"y_", "+", "z_"}], ")"}]}], ":=", 
   RowBox[{
    RowBox[{"x", "**", "y"}], "+", 
    RowBox[{"x", "**", "z"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.49719643240625*^9, 3.4971964514375*^9}, {
   3.497196620921875*^9, 3.497196627015625*^9}, {3.497196678734375*^9, 
   3.4971966835625*^9}, 3.497196761453125*^9, 3.497200693670847*^9, 
   3.8858908918942275`*^9, {3.8891767320976696`*^9, 3.889176738488485*^9}, {
   3.889186942944668*^9, 3.8891869433904963`*^9}, 3.898267156397312*^9, 
   3.8982677124389*^9, 3.898267840704331*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"58c502b8-e6f4-42fc-98cc-e0932dc1cb7f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"operators", "=", 
   RowBox[{"{", 
    RowBox[{"L", ",", "primket", ",", " ", "braprim"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "m__", "]"}], "**", 
    RowBox[{"L", "[", "n__", "]"}]}], ":=", 
   RowBox[{"L", "[", 
    RowBox[{"m", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "n_"}], "]"}], "**", "primket"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "0"}], "]"}], "**", "primket"}], ":=", " ", 
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{
     RowBox[{"L", "[", "m", "]"}], "**", "primket"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", 
    RowBox[{"L", "[", 
     RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "**", 
     RowBox[{"L", "[", 
      RowBox[{"0", ",", "m___"}], "]"}]}], ":=", " ", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{"braprim", "**", 
      RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "**", 
     RowBox[{"L", "[", 
      RowBox[{"m___", ",", " ", "0"}], " ", "]"}]}], ":=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "+", 
       RowBox[{"Total", "@", 
        RowBox[{"{", "m", "}"}]}]}], ")"}], " ", 
     RowBox[{"braprim", "**", 
      RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", "primket"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "]"}], ":=", "1"}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", 
    RowBox[{"a___", ",", "m_", ",", "n_", ",", "b___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"a", ",", "n", ",", "m", ",", "b"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "n"}], ")"}], 
      RowBox[{"L", "[", 
       RowBox[{"a", ",", 
        RowBox[{"m", "+", "n"}], ",", "b"}], "]"}]}], "+", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "+", "n"}], "==", "0"}], ",", 
       RowBox[{"c", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "3"}], "-", "m"}], ")"}], "/", "12"}], " ", 
        RowBox[{"L", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}]}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", ">", "n"}], ")"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"{", "a", "}"}], "]"}], "+", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "b", "}"}], "]"}], "+", "2"}], "\[Equal]", "argsNum"}],
        ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conj", "[", 
    RowBox[{"a", ":", 
     RowBox[{"L", "[", "n___", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"L", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{"{", "n", "}"}], "]"}]}], ")"}], "/.", " ", 
     RowBox[{"List", "\[Rule]", " ", "Sequence"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"Conj", ",", " ", "Listable"}], "]"}]}], "Input",
 CellChangeTimes->{{3.898266921510827*^9, 3.898266931584186*^9}, 
   3.898267434709881*^9, {3.8982675120503187`*^9, 3.8982675577331867`*^9}, {
   3.898267638901325*^9, 3.898267680200708*^9}, {3.898267967846547*^9, 
   3.8982679787022963`*^9}, {3.898268045946616*^9, 3.898268055474454*^9}, {
   3.898268093762773*^9, 3.898268113139265*^9}, {3.898268151287407*^9, 
   3.898268164730362*^9}, {3.89826820113594*^9, 3.898268209604951*^9}, {
   3.898268282475154*^9, 3.8982683546336927`*^9}, {3.8982687393475437`*^9, 
   3.898268782283853*^9}, {3.898268962551729*^9, 3.898268962933371*^9}, {
   3.898269409405014*^9, 3.8982694139926853`*^9}, {3.898269747152381*^9, 
   3.8982697481595373`*^9}, {3.8982698405780783`*^9, 3.898269840805936*^9}, {
   3.898269891751007*^9, 3.8982699548755198`*^9}, {3.898270572132303*^9, 
   3.8982705724620543`*^9}, {3.8982709632897253`*^9, 3.898270977868868*^9}, {
   3.898271011902931*^9, 3.898271015345749*^9}, {3.898271078196834*^9, 
   3.8982710784054127`*^9}, {3.898271123806691*^9, 3.898271170059475*^9}, {
   3.8982712310639153`*^9, 3.898271235173316*^9}, {3.89827130729572*^9, 
   3.898271370635911*^9}, {3.898271510906089*^9, 3.898271544318769*^9}, {
   3.8982719944142437`*^9, 3.898271995208075*^9}, {3.89827259558132*^9, 
   3.898272601483863*^9}, {3.898272659650013*^9, 3.898272699448657*^9}, 
   3.8982738991193657`*^9, {3.898274228472146*^9, 3.8982742492013607`*^9}, {
   3.898274404205099*^9, 3.898274406716737*^9}, {3.898274473819879*^9, 
   3.898274493632359*^9}, {3.8982746175675983`*^9, 3.89827463190907*^9}, {
   3.898274859964637*^9, 3.898274873714889*^9}, {3.898275173124015*^9, 
   3.8982751904546213`*^9}, {3.898275328066815*^9, 3.8982753453852863`*^9}, {
   3.898275468693441*^9, 3.898275470164112*^9}, {3.8982757261377296`*^9, 
   3.898275778799559*^9}, {3.8982788536640244`*^9, 3.89827886146027*^9}, {
   3.8982789011311626`*^9, 3.898278904052739*^9}, {3.898284619978384*^9, 
   3.898284620856385*^9}, {3.898321637953869*^9, 3.8983216420148773`*^9}, {
   3.898322035562838*^9, 3.898322037656083*^9}, {3.898322560161269*^9, 
   3.898322563695529*^9}, 3.89844715222913*^9, {3.898447202063693*^9, 
   3.898447203945777*^9}, {3.898524180470805*^9, 3.898524212179563*^9}, {
   3.898524242923292*^9, 3.898524257264759*^9}, {3.8985243780970163`*^9, 
   3.898524386256826*^9}, {3.9232182893436127`*^9, 3.9232183284390616`*^9}, {
   3.9232184227981853`*^9, 3.923218428175353*^9}, {3.9232210293526187`*^9, 
   3.9232210315898623`*^9}, {3.9233234765816154`*^9, 
   3.9233235159154406`*^9}, {3.9233235564480767`*^9, 
   3.9233235642863684`*^9}, {3.9233236019602256`*^9, 3.923323608508421*^9}, {
   3.923323660082803*^9, 3.9233236654785233`*^9}, 3.9233237151522417`*^9, {
   3.923324847287078*^9, 3.9233248751856556`*^9}, {3.923324929910346*^9, 
   3.923324964578212*^9}, 3.923326541040356*^9, {3.9234140699663095`*^9, 
   3.9234140972761774`*^9}, {3.9234141348521495`*^9, 3.9234141842469735`*^9}},
 
 CellLabel->"In[10]:=",ExpressionUUID->"0282ac27-621d-4fe5-b4a8-7b38badd0990"],

Cell["\<\
Here we are calculating vacuum block so we set internal dimension to zero:\
\>", "Text",
 CellChangeTimes->{{3.9232185514190493`*^9, 3.923218582276228*^9}, {
  3.9316723007683783`*^9, 
  3.931672346549997*^9}},ExpressionUUID->"3777e538-8c7f-47a8-8d73-\
47f428146827"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", "0"}], ";"}]], "Input",
 CellChangeTimes->{{3.899119267823703*^9, 3.899119274420381*^9}, {
   3.899200807915883*^9, 3.8992008111663523`*^9}, {3.8992008819556503`*^9, 
   3.899200883828842*^9}, {3.904322792604792*^9, 3.90432279705789*^9}, {
   3.9232183461373806`*^9, 3.9232183494732375`*^9}, 
   3.923218545140463*^9},ExpressionUUID->"d1edd52e-5d80-4339-be7e-\
ad378da1236b"],

Cell[TextData[{
 "Also we assume that all external dimensions are equal to each other, i.e. \
\[CapitalDelta]1 = \[CapitalDelta]2 = \[CapitalDelta]3 = \[CapitalDelta]4 = \
h.\nWe are going to use the fact that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["L", 
      RowBox[{"-", "1"}]], "|", 
     RowBox[{"0", ">"}]}], " ", "=", " ", "0", " "}], TraditionalForm]],
  ExpressionUUID->"dd209463-b7a3-4628-af5c-656af3672629"],
 ", thus we do not consider such partitions of integer number that contain 1. "
}], "Text",
 CellChangeTimes->{{3.92322196472077*^9, 3.923222103583677*^9}, {
  3.9316723528169365`*^9, 
  3.931672504935461*^9}},ExpressionUUID->"8a6321ea-eaa2-4090-89fd-\
ef147aa7df62"],

Cell["\<\
Here we calculate :
1) Three-point matrix elements in vacuum case- ThreepointVac[ ..]
  2) Gram matrix  of Verma module of Virasoro algebra -  QVac[..] 
\
\>", "Text",
 CellChangeTimes->{{3.92322284257775*^9, 3.9232229170354223`*^9}, {
  3.931672744472315*^9, 
  3.931672842732727*^9}},ExpressionUUID->"0d1aec93-fd25-4789-9b4b-\
6016b4ebbf01"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Threepoint", "[", 
     RowBox[{"\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_"}], "]"}], "[",
     "]"}], ":=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Threepoint", "[", 
     RowBox[{"\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_"}], "]"}], "[",
     "x_", "]"}], ":=", " ", 
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]", " ", "+", " ", 
     RowBox[{"x", " ", "\[CapitalDelta]1"}], " ", "-", " ", 
     "\[CapitalDelta]2"}], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Threepoint", "[", 
     RowBox[{"\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_"}], "]"}], "[", 
    RowBox[{"x_", ",", " ", "y__"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[CapitalDelta]", " ", "+", " ", 
      RowBox[{"x", " ", "\[CapitalDelta]1"}], " ", "-", " ", 
      "\[CapitalDelta]2", "+", 
      RowBox[{"Total", "@", 
       RowBox[{"{", "y", "}"}]}]}], ")"}], " ", "*", " ", 
    RowBox[{
     RowBox[{"Threepoint", "[", 
      RowBox[{"\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2"}], "]"}], "[", 
     "y", "]"}]}]}], ";"}]}], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"f0d19bb9-8c66-4477-b2bc-806bad3a83a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listPartition", "[", "n_", "]"}], ":=", 
  RowBox[{"Table", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9232951230092707`*^9, 3.9232951730824194`*^9}, {
  3.923299235179676*^9, 3.923299235941532*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"23de5f52-bb56-47db-a637-47533c4ffafe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrintL", "[", "a___", "]"}], ":=", 
  RowBox[{"Print", "[", 
   RowBox[{"Length", "[", 
    RowBox[{"{", "a", "}"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.923323752051401*^9, 3.923323796387577*^9}, {
  3.923323832732336*^9, 3.9233238705134754`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"9917c2ee-ab0e-45e1-aabe-138540a1ffe3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ParallelDo", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";", 
     RowBox[{
      RowBox[{"x_", "**", "y_"}], ":=", 
      RowBox[{
       RowBox[{"x", " ", "y"}], "/;", 
       RowBox[{
        RowBox[{"CNumberQ", "[", "x", "]"}], "||", 
        RowBox[{"CNumberQ", "[", "y", "]"}]}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x_", "?", "CNumberQ"}], " ", "y_"}], ")"}], "**", "z_"}], ":=", 
      RowBox[{"x", " ", 
       RowBox[{"y", "**", "z"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"x_", "**", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y_", "?", "CNumberQ"}], " ", "z_"}], ")"}]}], ":=", 
      RowBox[{"y", " ", 
       RowBox[{"x", "**", "z"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x_", "+", "y_"}], ")"}], "**", "z_"}], ":=", 
      RowBox[{
       RowBox[{"x", "**", "z"}], "+", 
       RowBox[{"y", "**", "z"}]}]}], ";", "\n", 
     RowBox[{
      RowBox[{"x_", "**", 
       RowBox[{"(", 
        RowBox[{"y_", "+", "z_"}], ")"}]}], ":=", 
      RowBox[{
       RowBox[{"x", "**", "y"}], "+", 
       RowBox[{"x", "**", "z"}]}]}], ";", 
     RowBox[{"operators", "=", 
      RowBox[{"{", 
       RowBox[{"L", ",", "primket", ",", " ", "braprim"}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "m__", "]"}], "**", 
       RowBox[{"L", "[", "n__", "]"}]}], ":=", 
      RowBox[{"L", "[", 
       RowBox[{"m", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"m___", ",", "n_"}], "]"}], "**", "primket"}], ":=", 
      RowBox[{"0", "/;", 
       RowBox[{"n", ">", "0"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"m___", ",", "0"}], "]"}], "**", "primket"}], ":=", " ", 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{
        RowBox[{"L", "[", "m", "]"}], "**", "primket"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"braprim", "**", 
       RowBox[{"L", "[", 
        RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
      RowBox[{"0", "/;", 
       RowBox[{"n", "<", "0"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"braprim", "**", 
       RowBox[{"L", "[", 
        RowBox[{"0", ",", "m___"}], "]"}]}], ":=", " ", 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"braprim", "**", 
        RowBox[{"L", "[", "m", "]"}]}]}]}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"braprim", "**", "primket"}], ":=", "1"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"L", "[", "]"}], ":=", "1"}], ";", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"a___", ",", "m_", ",", "n_", ",", "b___"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"a", ",", "n", ",", "m", ",", "b"}], "]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "-", "n"}], ")"}], 
         RowBox[{"L", "[", 
          RowBox[{"a", ",", 
           RowBox[{"m", "+", "n"}], ",", "b"}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "+", "n"}], "==", "0"}], ",", 
          RowBox[{"c", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", "^", "3"}], "-", "m"}], ")"}], "/", "12"}], " ", 
           RowBox[{"L", "[", 
            RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}]}], "/;", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", ">", "n"}], ")"}], "&&", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"{", "a", "}"}], "]"}], "+", 
            RowBox[{"Length", "[", 
             RowBox[{"{", "b", "}"}], "]"}], "+", "2"}], "\[Equal]", 
           "argsNum"}], ")"}]}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "32"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "transfer", " ", "information", " ", "about", " ", "algebra", " ", "to", 
    " ", "the", " ", "kernels"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.923305331085827*^9, 3.9233053550571184`*^9}, {
   3.9233123135281253`*^9, 3.9233123514969687`*^9}, {3.9233234619932384`*^9, 
   3.923323468622083*^9}, 3.923323693588117*^9, 3.923326453325643*^9, {
   3.92332653165699*^9, 3.9233265329803424`*^9}, 3.9234145028087687`*^9, {
   3.9234147506374063`*^9, 3.9234147995275917`*^9}, {3.9234150464354568`*^9, 
   3.923415047253398*^9}, {3.931672903283266*^9, 
   3.931672905158703*^9}},ExpressionUUID->"5f2fcced-ee2c-4755-b093-\
ca2ab4d25877"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "@", "v"}], ";", 
    RowBox[{"ClearAll", "@", "out"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "21"}], ";"}], "  ", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "number", " ", "n", " ", "determines", " ", "what", " ", 
     "maximum", " ", "level", " ", "we", " ", "\:0441onsider"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"partitions", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"i", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", "n"}], "}"}]}], "]"}]}], ";", 
    RowBox[{"AbsoluteTiming", "[", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"v", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"v", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"v", ",", "  ", 
           RowBox[{"L", "@@@", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"IntegerPartitions", "[", 
               RowBox[{"i", ",", "All", ",", "partitions"}], "]"}]}], 
             ")"}]}]}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"ThreepointVac", "[", 
          RowBox[{"h", ",", "h", ",", " ", "i"}], "]"}], " ", "=", " ", 
         RowBox[{
          RowBox[{"Threepoint", "[", 
           RowBox[{"h", ",", "h"}], "]"}], "@@@", 
          RowBox[{"IntegerPartitions", "[", 
           RowBox[{"i", ",", "All", ",", "partitions"}], "]"}]}]}], ";", 
        RowBox[{"lenV", "=", 
         RowBox[{"Length", "[", "v", "]"}]}], ";", 
        RowBox[{"conj", "=", 
         RowBox[{"Conj", "[", "v", "]"}]}], ";", 
        RowBox[{"outPre", "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"out", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{"0", ",", 
             RowBox[{"{", 
              RowBox[{"j1", ",", "1", ",", "lenV"}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j2", ",", "1", ",", "lenV"}], "}"}]}], "]"}]}], ";", 
        RowBox[{"SetSharedVariable", "[", "outPre", "]"}], ";", 
        RowBox[{"parallel", "=", 
         RowBox[{"ParallelDo", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"j1", "=", 
             RowBox[{
              RowBox[{"Floor", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"j", "-", "1"}], ")"}], "/", "lenV"}], "]"}], "+", 
              "1"}]}], ";", 
            RowBox[{"j2", "=", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "lenV"}], "]"}], "+", "1"}]}], ";", 
            RowBox[{"inner", "=", "0"}], ";", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"k", "=", "0"}], ",", 
              RowBox[{"k", "\[LessEqual]", "n"}], ",", 
              RowBox[{
               RowBox[{"argsNum", "=", 
                RowBox[{
                 RowBox[{"2", "*", 
                  RowBox[{"Floor", "[", 
                   RowBox[{"n", "/", "2"}], "]"}]}], "-", "k"}]}], ";", 
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"a___", ",", "m_", ",", "n_", ",", "b___"}], "]"}], ":=", 
                RowBox[{
                 RowBox[{
                  RowBox[{"L", "[", 
                   RowBox[{"a", ",", "n", ",", "m", ",", "b"}], "]"}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m", "-", "n"}], ")"}], 
                   RowBox[{"L", "[", 
                    RowBox[{"a", ",", 
                    RowBox[{"m", "+", "n"}], ",", "b"}], "]"}]}], "+", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "+", "n"}], "==", "0"}], ",", 
                    RowBox[{"c", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"m", "^", "3"}], "-", "m"}], ")"}], "/", "12"}], 
                    " ", 
                    RowBox[{"L", "[", 
                    RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}]}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m", ">", "n"}], ")"}], "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "a", "}"}], "]"}], "+", 
                    RowBox[{"Length", "[", 
                    RowBox[{"{", "b", "}"}], "]"}], "+", "2"}], "\[Equal]", 
                    "argsNum"}], ")"}]}], ")"}]}]}], ";", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"k", "\[Equal]", "0"}], ",", 
                 RowBox[{"inner", "=", 
                  RowBox[{"braprim", "**", 
                   RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"conj", "[", 
                    RowBox[{"[", "j1", "]"}], "]"}], "**", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "j2", "]"}], "]"}]}], "]"}], "**", 
                   "primket"}]}], ",", 
                 RowBox[{"inner", "=", 
                  RowBox[{"Simplify", "[", "inner", "]"}]}]}], "]"}], ";", 
               RowBox[{"k", "++"}]}]}], "]"}], ";", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"outPre", ",", 
              RowBox[{"{", 
               RowBox[{"j1", ",", "j2", ",", "inner"}], "}"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"lenV", "^", "2"}]}], "}"}]}], "]"}]}], ";", 
        RowBox[{"WaitNext", "[", "parallel", "]"}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"Length", "[", "outPre", "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"out", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"outPre", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"outPre", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], "=", 
            RowBox[{
             RowBox[{"outPre", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ";", 
           RowBox[{"j", "++"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"QVac", "[", "i", "]"}], " ", "=", 
         RowBox[{"FullSimplify", "[", "out", "]"}]}]}]}], "]"}], "]"}]}], 
   "\n", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8982678633391542`*^9, 3.89826787330484*^9}, {
   3.898268412961563*^9, 3.8982684457106323`*^9}, {3.8982685004938793`*^9, 
   3.898268525269251*^9}, {3.898268823867477*^9, 3.898268832018812*^9}, {
   3.898269044304038*^9, 3.8982690915744247`*^9}, {3.898269254175164*^9, 
   3.8982692555237017`*^9}, {3.898269429264213*^9, 3.8982694330978518`*^9}, {
   3.89827003604522*^9, 3.898270067431703*^9}, {3.8982701878399773`*^9, 
   3.898270188536475*^9}, {3.8982703620934887`*^9, 3.8982703627613983`*^9}, {
   3.898270608418645*^9, 3.8982706089426613`*^9}, {3.898271491892333*^9, 
   3.898271502343959*^9}, {3.8982720091394157`*^9, 3.898272009307518*^9}, {
   3.8982725288502502`*^9, 3.898272560020707*^9}, {3.898272738786456*^9, 
   3.898272781557774*^9}, {3.898273207437517*^9, 3.8982732252611017`*^9}, {
   3.898273903274259*^9, 3.89827394091789*^9}, {3.898274251869873*^9, 
   3.898274264844159*^9}, {3.898274306207431*^9, 3.898274329114056*^9}, 
   3.898274445946458*^9, 3.898274646538312*^9, 3.8982747802291527`*^9, {
   3.8982748167740602`*^9, 3.898274824000106*^9}, {3.8982751389759607`*^9, 
   3.898275140957038*^9}, 3.898275529288681*^9, 3.898275788412283*^9, {
   3.8982846566569033`*^9, 3.898284657382271*^9}, {3.898331338850622*^9, 
   3.898331339054372*^9}, {3.898446994486244*^9, 3.898446994625202*^9}, {
   3.898524281367901*^9, 3.898524324399001*^9}, {3.898524356488867*^9, 
   3.898524356605928*^9}, {3.89852439736994*^9, 3.898524476119207*^9}, {
   3.89852458664589*^9, 3.898524623360235*^9}, {3.89852465913109*^9, 
   3.89852465958537*^9}, 3.899119256110508*^9, {3.899119300276967*^9, 
   3.89911931442155*^9}, {3.899119351730875*^9, 3.899119388375677*^9}, {
   3.899119440680896*^9, 3.899119460777429*^9}, {3.899121366681251*^9, 
   3.8991213874825697`*^9}, {3.8991913084330387`*^9, 
   3.8991913383142242`*^9}, {3.899200052221237*^9, 3.899200052386298*^9}, {
   3.899200886512586*^9, 3.8992008963529873`*^9}, {3.899201109851117*^9, 
   3.8992012052525806`*^9}, {3.9043228032576933`*^9, 3.904322821679221*^9}, {
   3.9043228623787117`*^9, 3.904322958759489*^9}, {3.9043231264929657`*^9, 
   3.9043231266247883`*^9}, {3.9043286451326323`*^9, 3.904328659591308*^9}, {
   3.90432904339167*^9, 3.904329043932783*^9}, {3.9232183992929235`*^9, 
   3.9232184103538013`*^9}, {3.9232209634002895`*^9, 
   3.9232209891742873`*^9}, {3.923221054990691*^9, 3.9232210872368746`*^9}, 
   3.9232211722182217`*^9, {3.9232212356809645`*^9, 3.923221237421637*^9}, {
   3.923221422928568*^9, 3.9232214304097195`*^9}, {3.923221487207511*^9, 
   3.9232215867028456`*^9}, {3.923221622994113*^9, 3.923221686044608*^9}, {
   3.923221732369316*^9, 3.9232217644202194`*^9}, 3.9232218454101276`*^9, {
   3.923221917601508*^9, 3.923221922847128*^9}, {3.9232221161573057`*^9, 
   3.9232222043816276`*^9}, {3.9232223532600307`*^9, 3.923222359136832*^9}, {
   3.9232227594851336`*^9, 3.923222766539754*^9}, 3.923294678041873*^9, {
   3.9232947496894007`*^9, 3.923294780898011*^9}, {3.923294854801282*^9, 
   3.9232948558141766`*^9}, {3.9232951030640554`*^9, 3.923295105699935*^9}, {
   3.92329518109229*^9, 3.9232951906646056`*^9}, {3.923295454911647*^9, 
   3.9232954673243847`*^9}, {3.9232955702838726`*^9, 3.923295574474594*^9}, {
   3.9232956581081095`*^9, 3.9232956657659197`*^9}, 3.923295729733446*^9, {
   3.923295761365611*^9, 3.9232958252302074`*^9}, {3.923295866804596*^9, 
   3.9232959104900656`*^9}, {3.9232959925771246`*^9, 3.923295998217105*^9}, {
   3.923296281750909*^9, 3.9232964182063527`*^9}, {3.9232964765988455`*^9, 
   3.9232964831259785`*^9}, {3.9232965381883607`*^9, 
   3.9232965426783113`*^9}, {3.923296590445614*^9, 3.9232965962543707`*^9}, {
   3.923296628240336*^9, 3.9232966578385086`*^9}, {3.923296689372283*^9, 
   3.923296796232953*^9}, {3.9232968475510263`*^9, 3.9232969850006886`*^9}, {
   3.9232970154864793`*^9, 3.9232970232645693`*^9}, {3.9232970626491213`*^9, 
   3.923297324148467*^9}, {3.9232979234086375`*^9, 3.923298013471859*^9}, {
   3.9232980480020866`*^9, 3.9232980870822644`*^9}, {3.9232981494998417`*^9, 
   3.9232981694512033`*^9}, {3.9232982242390356`*^9, 3.923298235050889*^9}, {
   3.9232983661960983`*^9, 3.923298625421801*^9}, {3.923298660748429*^9, 
   3.923298713065773*^9}, {3.9232988712645135`*^9, 3.923298871438113*^9}, {
   3.923299074058731*^9, 3.923299098720032*^9}, {3.9232993292990494`*^9, 
   3.9232993298476253`*^9}, {3.9232993798644867`*^9, 3.923299427756327*^9}, {
   3.9232994892281523`*^9, 3.923299531224654*^9}, {3.923299685794125*^9, 
   3.9232997000913944`*^9}, {3.9232997466228676`*^9, 3.923299761890252*^9}, {
   3.923299842774335*^9, 3.923299849509522*^9}, {3.9232998920421834`*^9, 
   3.9232999025144234`*^9}, {3.923300101469293*^9, 3.9233001380536523`*^9}, {
   3.9233001995305595`*^9, 3.9233002078475122`*^9}, {3.923300406441572*^9, 
   3.9233004067510757`*^9}, 3.923300460482338*^9, {3.923300730526552*^9, 
   3.9233007518977375`*^9}, 3.9233008515338883`*^9, {3.9233008853487387`*^9, 
   3.9233009383028235`*^9}, 3.9233010416903467`*^9, {3.9233011015711184`*^9, 
   3.923301145332517*^9}, {3.923301177150139*^9, 3.9233011773257236`*^9}, {
   3.923301409053182*^9, 3.9233014183735275`*^9}, {3.923301636235305*^9, 
   3.923301654736761*^9}, {3.923301705838956*^9, 3.9233017116932745`*^9}, {
   3.9233017480758915`*^9, 3.923301750110485*^9}, {3.9233017906874084`*^9, 
   3.9233017918827696`*^9}, {3.9233018260624986`*^9, 3.923301832825965*^9}, {
   3.923301871697112*^9, 3.9233018736429415`*^9}, {3.9233019147080765`*^9, 
   3.9233019226098566`*^9}, {3.923302027958454*^9, 3.923302035392664*^9}, {
   3.923302107758746*^9, 3.923302137591278*^9}, {3.923302191563878*^9, 
   3.923302223101602*^9}, {3.9233025254549365`*^9, 3.923302531147036*^9}, {
   3.923302570326787*^9, 3.923302571687812*^9}, {3.923302805931051*^9, 
   3.9233028061011796`*^9}, {3.923304078253172*^9, 3.923304082141822*^9}, {
   3.923304182920676*^9, 3.9233041830724525`*^9}, 3.92330421832716*^9, 
   3.923304336003771*^9, 3.9233045515020237`*^9, 3.9233047267558064`*^9, {
   3.9233047848632336`*^9, 3.9233047966119924`*^9}, {3.9233049461898375`*^9, 
   3.9233049837508545`*^9}, 3.9233050405071745`*^9, 3.923305084171566*^9, 
   3.9233051752107925`*^9, 3.923305223289768*^9, 3.923305337909388*^9, {
   3.92330540718648*^9, 3.9233054233129377`*^9}, {3.9233057833016186`*^9, 
   3.9233058162672496`*^9}, {3.923305898306233*^9, 3.9233059347369576`*^9}, {
   3.9233061185085382`*^9, 3.9233061186657705`*^9}, 3.923306191669509*^9, 
   3.923306297685096*^9, {3.923306352526595*^9, 3.9233063526972237`*^9}, {
   3.923306502012543*^9, 3.923306503684064*^9}, {3.9233065572024937`*^9, 
   3.9233065777254972`*^9}, {3.9233073695171604`*^9, 
   3.9233073696498065`*^9}, {3.923319857424654*^9, 3.9233198853915997`*^9}, {
   3.9233207455749407`*^9, 3.923320748840373*^9}, 3.9233225710910597`*^9, {
   3.923325187213557*^9, 3.9233252136028748`*^9}, {3.923325253828431*^9, 
   3.923325338195222*^9}, 3.9233253775255814`*^9, {3.9233254218273587`*^9, 
   3.9233254620172744`*^9}, {3.9233254976155844`*^9, 3.923325517840126*^9}, {
   3.9233256123424544`*^9, 3.923325637352833*^9}, {3.9233256799715137`*^9, 
   3.923325714607813*^9}, {3.923325790972019*^9, 3.923325814424658*^9}, {
   3.923325954700164*^9, 3.923325999884039*^9}, {3.9233265446517563`*^9, 
   3.9233265515094337`*^9}, {3.9233265936390996`*^9, 
   3.9233265937893877`*^9}, {3.923415101990534*^9, 3.9234151130588665`*^9}, {
   3.923417652166011*^9, 3.923417652598443*^9}, {3.923445473405879*^9, 
   3.923445487265467*^9}, 3.9316729086290364`*^9, {3.9316729743260365`*^9, 
   3.931672982957419*^9}},ExpressionUUID->"a37d2b9e-1432-43a5-a32f-\
f93ac316962b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13779.0922256`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{
  3.923320750497675*^9, 3.923325340407383*^9, 3.9233253780096765`*^9, {
   3.9233254364642324`*^9, 3.923325469367219*^9}, {3.923325499718158*^9, 
   3.9233255183768234`*^9}, {3.923325616770797*^9, 3.9233256382009935`*^9}, {
   3.923325680794874*^9, 3.923325710283656*^9}, {3.923325787363122*^9, 
   3.923325803328521*^9}, 3.9233258363647327`*^9, 3.9233258735009537`*^9, {
   3.9233259689677815`*^9, 3.923325986370965*^9}, 3.92332610685942*^9, 
   3.9233265566643844`*^9, 3.9234144679829073`*^9, 3.923414727404769*^9, 
   3.9234150263040767`*^9, 3.9234176424361763`*^9, 3.9234219252328568`*^9, 
   3.923459363749712*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"2f57ecf5-ed51-4962-aa06-14b4c2c25095"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fVac", "[", "i_", "]"}], " ", ":=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"ThreepointVac", "[", 
     RowBox[{"h", ",", "h", ",", " ", "i"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"QVac", "[", "i", "]"}], "]"}], ".", 
    RowBox[{"ThreepointVac", "[", 
     RowBox[{"h", ",", "h", ",", "i"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9232212453348584`*^9, 3.923221249288315*^9}, {
  3.92322160069757*^9, 3.923221605371968*^9}, {3.9232229585878477`*^9, 
  3.923222958938507*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"dea43d42-74e2-441a-b88b-7929ab615f00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.9232212520992136`*^9, 3.923221252830635*^9}, {
  3.923221620181515*^9, 3.923221632055197*^9}, {3.923222961214014*^9, 
  3.9232229615673804`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"d1df7395-e805-4c3f-b42a-f212371d4b67"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"]}], "c"]], "Output",
 CellChangeTimes->{
  3.9232216324059777`*^9, 3.9232224768856993`*^9, 3.923222962080742*^9, 
   3.923296890505924*^9, 3.9233003354491854`*^9, 3.9233253802765646`*^9, 
   3.923414487035795*^9, {3.9234219254671907`*^9, 3.9234219261693697`*^9}},
 CellLabel->"Out[36]=",ExpressionUUID->"c2374fc1-5aa3-43bf-835a-fdbc0a214285"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.9232212858445024`*^9, 3.923221286452374*^9}, {
  3.9232224809500494`*^9, 3.9232224810693502`*^9}, {3.923222963474104*^9, 
  3.923222963845676*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"fea6d47c-0968-4d87-8a91-4a1d23d368d2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"]}], "c"]], "Output",
 CellChangeTimes->{
  3.9232212869099956`*^9, 3.923221658739336*^9, 3.923222481494754*^9, 
   3.9232229642823772`*^9, 3.923300336410411*^9, 3.9233253819967194`*^9, {
   3.9233255055323153`*^9, 3.9233255213042393`*^9}, 3.923414488721295*^9, {
   3.923421925736911*^9, 3.923421926307435*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"21a4bc64-d891-4ff3-9120-1771cb21e764"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.9232212872860837`*^9, 3.923221287994769*^9}, {
   3.923222485148519*^9, 3.923222485306926*^9}, {3.92322296594109*^9, 
   3.9232229664738617`*^9}, 3.92332552228136*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"3c8c6230-2bb1-44c2-990e-45da1d04e0e5"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"40", "+", 
     RowBox[{"9", " ", "c"}], "+", 
     RowBox[{"2", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{"22", "+", 
     RowBox[{"5", " ", "c"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.923221288360324*^9, 3.9232216503758817`*^9, 3.9232224856979904`*^9, 
   3.9232229668467517`*^9, 3.923300337157387*^9, 3.9233253834549603`*^9, {
   3.9233254399834824`*^9, 3.923325467334095*^9}, {3.9233255025047083`*^9, 
   3.923325524975633*^9}, {3.9233256194998064`*^9, 3.92332564262453*^9}, {
   3.923325682663313*^9, 3.923325705257904*^9}, 3.923414490289904*^9, {
   3.923421925868476*^9, 3.923421926438994*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"9852220d-6d58-4d5e-a509-03235c10c41c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "5", "]"}]], "Input",
 CellChangeTimes->{{3.9232212886955357`*^9, 3.9232212944637685`*^9}, {
  3.9232224875515413`*^9, 3.923222487936161*^9}, {3.923222968363195*^9, 
  3.9232229698098803`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"91feb356-3552-4f0c-807a-be6eed1c5bc7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"9", "+", 
     RowBox[{"2", " ", "c"}], "+", 
     RowBox[{"h", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{"22", "+", 
     RowBox[{"5", " ", "c"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.9232212948484516`*^9, 3.92322167541153*^9, 
  3.923222489596904*^9, 3.923222970269596*^9, 3.923296948248198*^9, 
  3.9232980105909815`*^9, 3.9233003379167633`*^9, 3.9233257072952337`*^9, 
  3.9234219265705557`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4ffcc378-cca8-4d0c-aa8f-0039091508e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.923221692239376*^9, 3.923221692845299*^9}, {
  3.92322249215722*^9, 3.923222492411664*^9}, {3.9232229713417735`*^9, 
  3.923222971966251*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"d5060de4-e848-4886-a789-918bf68bd910"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6640"}], "+", 
     RowBox[{"300", " ", 
      SuperscriptBox["c", "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1377", "+", 
        RowBox[{"4", " ", "h", " ", 
         RowBox[{"(", 
          RowBox[{"39", "+", 
           RowBox[{"98", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "h", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "576"}], "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1429"}], "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "114"}], "+", 
              RowBox[{"29", " ", "h"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{"5570", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"2178", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"5519", "+", 
              RowBox[{"28", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"3", " ", "c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "c"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"22", "+", 
     RowBox[{"5", " ", "c"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"68", "+", 
     RowBox[{"7", " ", "c"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.923221693286811*^9, 3.9232224937175837`*^9, 
  3.923222972748196*^9, 3.9232998248730125`*^9, 3.9233003388002257`*^9, 
  3.923325795105212*^9, 3.923421926944248*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"a45104ad-48e9-454f-82a9-ca6bec0b4e38"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "7", "]"}]], "Input",
 CellChangeTimes->{{3.9232218530079355`*^9, 3.9232218536864414`*^9}, 
   3.923222497087778*^9, {3.923222973565657*^9, 
   3.9232229740145483`*^9}},ExpressionUUID->"61dc99a3-05ba-4439-b891-\
399e47f93a7c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"45", " ", 
      SuperscriptBox["c", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"622", "+", 
        RowBox[{"94", " ", "h"}], "+", 
        RowBox[{"238", " ", 
         SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", "h"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"44", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"89", "+", 
              RowBox[{"29", " ", "h"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     
     RowBox[{"2", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{"847", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"444", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"1147", "+", 
              RowBox[{"14", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "c"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"22", "+", 
     RowBox[{"5", " ", "c"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"68", "+", 
     RowBox[{"7", " ", "c"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.923221854171073*^9, {3.9232218996434546`*^9, 3.92322192874049*^9}, 
   3.923222497896887*^9, 3.9232229747405577`*^9, 3.9232998229335613`*^9, 
   3.923300350769827*^9, 
   3.923325796885358*^9},ExpressionUUID->"822401c5-3709-4332-9a55-\
2459207ead88"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "8", "]"}]], "Input",
 CellChangeTimes->{{3.923222499191224*^9, 3.92322250058424*^9}, {
  3.9232229755209274`*^9, 
  3.923222975953809*^9}},ExpressionUUID->"b3cb6427-9e8f-4837-9d38-\
8ef5ac376366"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"7350", " ", 
       SuperscriptBox["c", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"36509", "+", 
         RowBox[{"3156", " ", "h"}], "+", 
         RowBox[{"8061", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"657395", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"161210", "+", 
            RowBox[{"3", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"138967", "+", 
               RowBox[{"8", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"796", "+", 
                  RowBox[{"665", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"872813", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"496026", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1310319", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"70358", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"66321", "+", 
                    RowBox[{"70", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"382932", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"223692", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"541925", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"179364", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42136"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1836"}], "+", 
                    RowBox[{"251", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "18594"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"31104", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"166118", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "177978"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"188435", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "996"}], "+", 
                    RowBox[{"3305", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"6", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.923222502441928*^9, 
  3.9232229777328987`*^9},ExpressionUUID->"b5b69bb0-e6cf-4a27-82cb-\
e990132db5ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "9", "]"}]], "Input",
 CellChangeTimes->{{3.9232226575023575`*^9, 3.9232226580901027`*^9}, {
  3.9232229789251204`*^9, 
  3.923222979256877*^9}},ExpressionUUID->"b9dc6536-3393-4484-910c-\
57f787434ad5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1680", " ", 
       SuperscriptBox["c", "5"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8357", "+", 
         RowBox[{"3", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"282", "+", 
            RowBox[{"727", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"150903", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"43498", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"114095", "+", 
               RowBox[{"16", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"459", "+", 
                  RowBox[{"385", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"302389", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"202806", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"547891", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"41256", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"39404", "+", 
                    RowBox[{"105", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"88440", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"61404", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"146831", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"69240", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "14122"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1836"}], "+", 
                    RowBox[{"251", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4057"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"7878", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"53908", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "68400"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"72298", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "996"}], "+", 
                    RowBox[{"3305", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
  "/", 
  RowBox[{"(", 
   RowBox[{"3", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.923222660074123*^9, 
  3.923222980916339*^9},ExpressionUUID->"33b898c3-4d23-4355-b084-\
a382d83e7756"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "10", "]"}]], "Input",
 CellChangeTimes->{{3.923222659033044*^9, 3.9232226612190237`*^9}, {
  3.923222981647967*^9, 
  3.923222982358284*^9}},ExpressionUUID->"bb32d080-c024-49f0-bc43-\
7b7efb92dddc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "762727680"}], "+", 
      RowBox[{"170100", " ", 
       SuperscriptBox["c", "6"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"578071", "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"19430", "+", 
            RowBox[{"50567", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"51076984", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"9125722", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"24040759", "+", 
               RowBox[{"990", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"1114", "+", 
                  RowBox[{"939", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"364722064", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"137621108", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"369332857", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"40116966", "+", 
                  RowBox[{"5", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"7191157", "+", 
                    RowBox[{"264", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"671", "+", 
                    RowBox[{"280", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "152325408"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "359556820"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "220420036"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"36608983", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"10081256", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1272362"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36820"}], "+", 
                    RowBox[{"3767", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"217214912", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"166802846", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"462364736", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"85476722", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"89853614", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"925342", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"90943", "+", 
                    RowBox[{"154", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "17293536"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"10697040", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"137070820", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "227006762"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"230192954", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5116616"}], "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3668593", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12236", "+", 
                    RowBox[{"15335", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"15", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.923222666783953*^9, 
  3.923222987067999*^9},ExpressionUUID->"a8b7afe5-a077-4f3e-ac24-\
5a8df23958c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "11", "]"}]], "Input",
 CellChangeTimes->{{3.9232226619641037`*^9, 3.9232226635887136`*^9}, {
  3.9232229842508917`*^9, 
  3.923222984975816*^9}},ExpressionUUID->"516c3988-70dc-4a1d-9b12-\
bcc906532c0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"31500", " ", 
       SuperscriptBox["c", "6"]}], "-", 
      RowBox[{"384", " ", 
       RowBox[{"(", 
        RowBox[{"371115", "+", 
         RowBox[{"333314", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"60", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"26781", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1993", "+", 
            RowBox[{"5236", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4738291", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"939338", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2504276", "+", 
               RowBox[{"495", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"282", "+", 
                  RowBox[{"239", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"67823356", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"28480172", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"77642113", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"10248894", "+", 
                  RowBox[{"5", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1857769", "+", 
                    RowBox[{"264", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"251", "+", 
                    RowBox[{"105", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "74585884"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "56111140"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"6962167", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"3691976", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "398882"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36820"}], "+", 
                    RowBox[{"3767", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"40591510", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"34791860", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"98600151", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"22145828", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"23613411", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"175829", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17476", "+", 
                    RowBox[{"77", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3141876"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1915668", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"32989693", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "57450542"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"58021598", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1953476"}], "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1376596", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12236", "+", 
                    RowBox[{"15335", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"3", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9232226720929155`*^9, 
  3.923222992381078*^9},ExpressionUUID->"319b13d1-416f-4bdf-819d-\
f8f9a767da2e"]
}, Open  ]],

Cell["", "Text",
 CellChangeTimes->{{3.9232226887075176`*^9, 3.923222717193336*^9}, {
   3.9232227747784967`*^9, 3.923222803217769*^9}, 
   3.931693146179587*^9},ExpressionUUID->"5d3a84a1-7c92-4a9b-a4d8-\
223db0ae1fce"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "11", "]"}]], "Input",
 CellChangeTimes->{{3.923294740612269*^9, 3.9232947742347527`*^9}, {
  3.9232948436708975`*^9, 
  3.9232948442121925`*^9}},ExpressionUUID->"9349f5b9-bd9a-47b3-b1af-\
7f043ca8dc2c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"3", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["h", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"31500", " ", 
      SuperscriptBox["c", "6"]}], "-", 
     RowBox[{"384", " ", 
      RowBox[{"(", 
       RowBox[{"371115", "+", 
        RowBox[{"333314", " ", "h"}]}], ")"}]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["c", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"26781", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"1993", "+", 
           RowBox[{"5236", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["c", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"4738291", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"939338", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"2504276", "+", 
              RowBox[{"495", " ", "h", " ", 
               RowBox[{"(", 
                RowBox[{"282", "+", 
                 RowBox[{"239", " ", "h"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["c", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"67823356", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"28480172", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"77642113", "+", 
              RowBox[{"h", " ", 
               RowBox[{"(", 
                RowBox[{"10248894", "+", 
                 RowBox[{"5", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{"1857769", "+", 
                    RowBox[{"264", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"251", "+", 
                    RowBox[{"105", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["h", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "74585884"}], "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "56111140"}], "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"6962167", "+", 
              RowBox[{"h", " ", 
               RowBox[{"(", 
                RowBox[{"3691976", "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "398882"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36820"}], "+", 
                    RowBox[{"3767", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"40591510", "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"34791860", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"98600151", "+", 
              RowBox[{"h", " ", 
               RowBox[{"(", 
                RowBox[{"22145828", "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{"23613411", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"175829", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17476", "+", 
                    RowBox[{"77", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", "c", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3141876"}], "+", 
        RowBox[{"h", " ", 
         RowBox[{"(", 
          RowBox[{"1915668", "+", 
           RowBox[{"h", " ", 
            RowBox[{"(", 
             RowBox[{"32989693", "+", 
              RowBox[{"h", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "57450542"}], "+", 
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{"58021598", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1953476"}], "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1376596", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12236", "+", 
                    RowBox[{"15335", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9233259938298435`*^9, 
  3.9233265807274475`*^9},ExpressionUUID->"94cd3075-7807-4352-aa0a-\
b35f6abf2841"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "12", "]"}]], "Input",
 CellChangeTimes->{{3.9233027398855333`*^9, 
  3.923302740099309*^9}},ExpressionUUID->"ff0bd736-008b-4010-a158-\
edc33cd0594f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"800415000", " ", 
       SuperscriptBox["c", "9"]}], "+", 
      RowBox[{"3360000", " ", 
       RowBox[{"(", 
        RowBox[{"73140375", "+", 
         RowBox[{"72599077", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"4500", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"14378607", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"735216", "+", 
            RowBox[{"1949597", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"22231082314", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"2833721104", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"7593253677", "+", 
               RowBox[{"26", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"11746008", "+", 
                  RowBox[{"10012541", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"661179456145", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"162070837606", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"440626861445", "+", 
               RowBox[{"4", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"10208832841", "+", 
                  RowBox[{"21", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"431740097", "+", 
                    RowBox[{"286", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"40474", "+", 
                    RowBox[{"16985", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"24277907225955", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"10472556784830", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"29062953280028", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"4593575885094", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"4360682992423", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6252786685", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1422708187", "+", 
                    RowBox[{"5005", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4056", "+", 
                    RowBox[{"1015", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"14044379081200", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"12466963015200", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "993158442238"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1063908047238"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"89304020643", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"19248475644", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1821741988"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42518310"}], "+", 
                    RowBox[{"3889087", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"237046741935780", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"172598349618900", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"493999264397739", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"111013577247918", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"121308847075177", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5191703847648", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"560499837951", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"954753111", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8031351", "+", 
                    RowBox[{"5005", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"285732140334210", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"359790658359780", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1107395609008822", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"183928321203426", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"443456733035411", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"29027478518412", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35340401547369", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"83415873468", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7184582927", "+", 
                    RowBox[{"320", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"82740", "+", 
                    RowBox[{"27089", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "81030705524820"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "73722667332360"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "185214496040832"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "115508451571950"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5490492806785"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5944394734984"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4775746408483", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4597406704", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"13430153041", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21033878", "+", 
                    RowBox[{"28327433", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"21004830357000", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"23607491853000", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"75543575018870", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"3904004105016", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"38853468792675", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5920408846928"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7155030763034", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"180793961668", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"129284778429", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"150126310", "+", 
                    RowBox[{"44297249", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"90", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9233027688370695`*^9, 
  3.923307314295825*^9},ExpressionUUID->"12c53143-3e0e-4222-a909-\
fe8f1192f649"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "13", "]"}]], "Input",
 CellChangeTimes->{
  3.923305963179598*^9},ExpressionUUID->"792272eb-ed31-4d67-a65a-\
ecba8a03bd0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"2", " ", 
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"62370000", " ", 
       SuperscriptBox["c", "9"]}], "+", 
      RowBox[{"300", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"16812161", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"923534", "+", 
            RowBox[{"2471339", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"45", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"3467743571", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"475544602", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1287645335", "+", 
               RowBox[{"52", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"1134039", "+", 
                  RowBox[{"972433", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"154841812747", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"40909439136", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"112600146193", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"5945349987", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"5329487381", "+", 
                    RowBox[{"6006", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"29572", "+", 
                    RowBox[{"12455", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2847162127115", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1326744979995", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"3737459646971", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"673535996533", "+", 
                  RowBox[{"2", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"323733215103", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4611321160", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2119348247", "+", 
                    RowBox[{"40040", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1117", "+", 
                    RowBox[{"280", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "137837700000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "168917244000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "363872701100"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "397935038400"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "45099962041"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"29364487171", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2226160754", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "659796770"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15294701"}], "+", 
                    RowBox[{"3889087", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"55745431876410", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"43944780056160", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"128173629791731", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"32867656523752", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"36392921676968", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3870282637504", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"423140203183", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1065354533", "+", 
                    RowBox[{"245", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1292914", "+", 
                    RowBox[{"2145", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"45023537414820", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"61236524436900", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"193757340457517", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"37072535433436", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"88178326809646", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7227195043552", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8796886423529", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7735554982", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4684415511", "+", 
                    RowBox[{"560", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"82740", "+", 
                    RowBox[{"27089", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6359866181310"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6294928117820"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "15833103192486"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11280996156940"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "840991851165"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "752635292542"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"578980092969", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1510276504", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4970515415", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21033878", "+", 
                    RowBox[{"28327433", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"4959411040500", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"6015943312500", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"19882462063555", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1217514530524", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"11808933974450", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2136426397892"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2579918950301", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"49605769376", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35914886978", "+", 
                    RowBox[{"3", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"150126310", "+", 
                    RowBox[{"44297249", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"15", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9233073429388533`*^9},ExpressionUUID->"c1e4085b-6735-4cb1-abbc-\
f23a790b6dee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "14", "]"}]], "Input",
 CellChangeTimes->{
  3.923305965935871*^9},ExpressionUUID->"3071d08f-1773-405f-adae-\
cd576b1cf0b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"98378280000", " ", 
       SuperscriptBox["c", "11"]}], "+", 
      RowBox[{"31500", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"371472729", "+", 
         RowBox[{"4", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"3689749", "+", 
            RowBox[{"9961459", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"450", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"1257981846045", "+", 
         RowBox[{"4", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"29814315905", "+", 
            RowBox[{"3", " ", "h", " ", 
             RowBox[{"(", 
              RowBox[{"27066822219", "+", 
               RowBox[{"28", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"33238547", "+", 
                  RowBox[{"28673541", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"480449754813852", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"82776510351486", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"228042505353109", "+", 
               RowBox[{"52", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"340261872189", "+", 
                  RowBox[{"70", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"4324198105", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"55861095", "+", 
                    RowBox[{"23620058", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"11615569966927770", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"3278863583763350", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"9169416868430208", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1196398565998044", "+", 
                  RowBox[{"7", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"158562156047629", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"438116164975", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"24476552196", "+", 
                    RowBox[{"5005", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"83132", "+", 
                    RowBox[{"20885", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"116585794242110790", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"51016593783207516", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"145486473973332829", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"27796152718555998", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"27417031357472057", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"591702049534719", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"40980920973161", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"351197849316", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"19251806177", "+", 
                    RowBox[{"120120", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1427", "+", 
                    RowBox[{"238", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"560", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", "h"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1346737946400000", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1766175282720000", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"3796535428470000", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"4595805305935200", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"706421501384720", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "384592943252428"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "44356097816607"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11661764188677", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"558587111760", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "128105387928"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1116167969"}], "+", 
                    RowBox[{"381314575", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"534061110489480000", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"710865894495708000", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2618407898855177400", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "225800999002454040"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"2013540280600536142", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "362790971478381270"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"500166616150784369", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"24622350053365668", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"19669081474355436", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"467314922890938", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"129199365400385", "+", 
                    RowBox[{"691646748072", " ", "h"}], "+", 
                    RowBox[{"49062382900", " ", 
                    SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2696853211761405780", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1755244406126449260", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"5135552254337154773", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1276223895320126022", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1395609499650844891", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"78613987903019510", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"43779854427848167", "+", 
                    RowBox[{"140", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"15156264108280", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4836581413943", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3913840127", "+", 
                    RowBox[{"28", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"27069747", "+", 
                    RowBox[{"1430", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"8917640989790717340", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"8352572488489211040", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"25384930070401649862", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"6742319460142189050", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"9405599080279046491", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1091300803896435864", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"832190249390272529", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5248961173739628", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"67312002134631", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1181239825869", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"65932109797", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"43452654", "+", 
                    RowBox[{"7832735", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"4", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1928375861139817740", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"3254204069967006180", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"11462275873892967987", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"683548672131182790", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"7131282365394102734", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"529402169863858896", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1032458319781705342", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"42336507835898508", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"34425045095298429", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"260676735111870", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"120814222518647", "+", 
                    RowBox[{"200", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1411155354", "+", 
                    RowBox[{"422007155", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"12", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1836743120472582000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1980290241622497600"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5103145350429656400"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3745553213616301464"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "675818697145116007"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "248935941997340236"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"153183663698329632", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3193655777451108"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10632625069142091", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"9463736772603", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"30133060171333", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35001950242", "+", 
                    RowBox[{"30723445005", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"630", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.923326186159425*^9},ExpressionUUID->"50b22eb2-2d65-47f0-9d67-\
19918ec10d37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "15", "]"}]], "Input",
 CellChangeTimes->{{3.9233261381004705`*^9, 
  3.9233261382805433`*^9}},ExpressionUUID->"7844ee1f-552c-4846-8071-\
891895eceb5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6621615000", " ", 
       SuperscriptBox["c", "11"]}], "+", 
      RowBox[{"282240000", " ", 
       RowBox[{"(", 
        RowBox[{"1267453530", "+", 
         RowBox[{"1585390157", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"63000", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"12504006", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"524145", "+", 
            RowBox[{"1427297", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"450", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"84713409093", "+", 
         RowBox[{"2", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"4240321017", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"11657605399", "+", 
               RowBox[{"602", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"731490", "+", 
                  RowBox[{"634829", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"32367573321209", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"5895724250268", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"16412385367660", "+", 
               RowBox[{"13", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"107688485514", "+", 
                  RowBox[{"7", " ", "h", " ", 
                   RowBox[{"(", 
                    RowBox[{"13796787151", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10329609", "+", 
                    RowBox[{"4385843", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"4698181725085616", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1404119236343688", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"3973193741027615", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"570345345565182", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"534603768202589", "+", 
                    RowBox[{"420", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"81499337889", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5247210009", "+", 
                    RowBox[{"22880", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4923", "+", 
                    RowBox[{"1240", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"19667017414937540", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"9126836923224132", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"26382808584760695", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"5549829487436279", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"5541186455905694", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"110825591438113", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"54366273687193", "+", 
                    RowBox[{"56", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"41960038238", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2321311931", "+", 
                    RowBox[{"20020", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1551", "+", 
                    RowBox[{"259", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"280", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3562080773146800"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4501445612947200"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "263960306146208"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"602602583029848", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"9202012987019", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "28296152580762"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1059757326489", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"503509939596", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33231110563"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3785369994"}], "+", 
                    RowBox[{"381314575", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{"36286834434480000", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"51078538694349600", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"194795431340045840", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "16843282352664168"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"164678936884551726", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33158102952467496"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"45709189895832265", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2909958576672540", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2353499264813986", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"85145814553224", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"23624185532997", "+", 
                    RowBox[{"345823374036", " ", "h"}], "+", 
                    RowBox[{"24531191450", " ", 
                    SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"546690965078498568", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"377950890318027852", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1123503514808694301", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"307657723607089728", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"340643919611685029", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"22240948288685733", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6271633720542444", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10952956043004", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3538223604739", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4298003391", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"119948449", "+", 
                    RowBox[{"17160", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"42", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"603787627460812344", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"601045148889238056", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1861992691802929574", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"545712554256330804", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"766263360003858900", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"103252043681865990", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"79320224197044085", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5060866185120852", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"65455988985701", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"432304730649", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"24296002479", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"43452654", "+", 
                    RowBox[{"7832735", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"262675530163869888", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"468746503156469016", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1703084529433018374", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"124250559841242156", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1148633684696684069", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"99657543534526140", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"194852025725868634", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10159827548606604", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8313243653345475", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"47626497580200", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"22164758591941", "+", 
                    RowBox[{"100", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1411155354", "+", 
                    RowBox[{"422007155", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"8", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "186642221602714080"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "214776719342285424"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "555467798267499884"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "448415827329687204"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "94099809706125790"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36487509294377643"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21183492146628087", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "590557784599464"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1911014928016046", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10333098654399", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"32999890450156", "+", 
                    RowBox[{"3", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35001950242", "+", 
                    RowBox[{"30723445005", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"45", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9233263417046375`*^9},ExpressionUUID->"08a67950-6072-452b-8dc1-\
ae1edaf42ed5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "16", "]"}]], "Input",
 CellChangeTimes->{{3.9234151464248734`*^9, 3.92341514879908*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"4f703166-2af3-4fbc-a64f-563591340721"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5959453500000", " ", 
       SuperscriptBox["c", "12"]}], "+", 
      RowBox[{"1244678400000", " ", 
       RowBox[{"(", 
        RowBox[{"10075115960", "+", 
         RowBox[{"13396911603", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"1470000", " ", 
       SuperscriptBox["c", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"639302012", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"21195176", "+", 
            RowBox[{"58200197", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"10500", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"5882956826399", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"458178947942", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1267858997519", "+", 
               RowBox[{"6120", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"6377608", "+", 
                  RowBox[{"5567979", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"73440591542547383", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"10228638941252242", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"28586633192695511", "+", 
               RowBox[{"4", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"495275581186584", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"443634243991651", "+", 
                    RowBox[{"714", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"15596095592", "+", 
                    RowBox[{"6650270887", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"7759643746537801237", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1744921085393251598", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"4939716680110639089", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"289066146960183922", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"267673563054899193", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"14509226400557824", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"924771640441997", "+", 
                    RowBox[{"70720", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"242851018", "+", 
                    RowBox[{"61344745", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"49845206060810962564", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"17216001424549019365", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"49558073403994281487", "+", 
               RowBox[{"3", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"2884776655412581653", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"2792891948128358808", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"242432700250889478", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16404547191422841", "+", 
                    RowBox[{"32", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"19740036521623", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"213167488948", "+", 
                    RowBox[{"17017", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"152664", "+", 
                    RowBox[{"25535", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"1538020259825088767924", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"791500972040474749060", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2328585581636055648433", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"557840237143222424904", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"575544291046713334970", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"69407894323144371204", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35795510344872169185", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"130588005666654768", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5535299286514501", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"13322961627876", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"489857083249", "+", 
                    RowBox[{"4084080", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"764", "+", 
                    RowBox[{"91", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      
      RowBox[{"560", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "65729922902679042000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "90602907968003860800"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9487701191268423640"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"13194951466027266968", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"740881755827678115", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "747262038591649064"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6499548207843184", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"18340530413089008", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "759661425725402"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "270556957111304"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"27503570920560", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "208786424728"}], "+", 
                    RowBox[{"40291759103", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"6", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"3367816045232318343580", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"2515245666060211329644", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"7616962257583897115907", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"2283575078153723249880", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"2615750980796302684698", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"388626574419720954540", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"230453757081151499987", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4282282068043135040", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1482598265008830537", "+", 
                    RowBox[{"28", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1777441813393073", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"76537966316903", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"43864126184", "+", 
                    RowBox[{"91", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"66790319", "+", 
                    RowBox[{"1870", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"10694811960804066203388", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"11338253145702435173844", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"35900340969721634377233", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"11276255295735237743400", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"16441078985161846048498", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2483872169430009306520", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1993874331358063880019", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"76231041299422657924", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"36201960905122738606", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1288460517978314154", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10947173932733651", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17564259633586", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"680767393980", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1335677224", "+", 
                    RowBox[{"173516815", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2144296326829015707852", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"4131449372737508858484", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"15689642909002073871111", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"940850637457150635804", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"11627397858311807629079", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1118147960031802456130", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2305873045378657976802", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"143927213525700493288", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"122122204351858432195", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3764432003163652350", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1818600995929629349", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5188041074852566", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1611994163428173", "+", 
                    RowBox[{"50", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"58012493224", "+", 
                    RowBox[{"12222440323", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "308723607875193210000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "458144790270432678000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1828287134530213881300"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"199714172516532238320", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1703315904076481018276"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"369376635931228958728", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "517908036225138104280"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "40449436906877236678"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33444053917319404069"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1675412464964862804"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "464381619989587975"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12327602057617942"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "907684692339159"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7258708824248"}], "+", 
                    RowBox[{"243497567683", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1095712748626298199600"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1338085521954927664240"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3483836758947389875016"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3024303888101009451772"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "752524606188968628425"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "288082156190895920778"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"152245327328186979292", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6482149980080079912"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17554511909376967577", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"105939349024853670", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"423746235550335291", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2307501084320624", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2200886054241252", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2320131162552", "+", 
                    RowBox[{"1173892019485", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2520", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"658", "+", 
      RowBox[{"17", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.92342255537684*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"74afef83-92ab-47dd-b8df-2716f8b6503f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "17", "]"}]], "Input",
 CellChangeTimes->{{3.9234151499725*^9, 3.9234151522160287`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"5f3874e7-80ed-426f-99ed-9c4a0b640377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"706305600000", " ", 
       SuperscriptBox["c", "12"]}], "+", 
      RowBox[{"82978560000", " ", 
       RowBox[{"(", 
        RowBox[{"18017836830", "+", 
         RowBox[{"25322899891", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"1470000", " ", 
       SuperscriptBox["c", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"75778829", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"2619446", "+", 
            RowBox[{"7251197", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2100", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"3487263812581", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"283352677126", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"790853851573", "+", 
               RowBox[{"4896", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"5342497", "+", 
                  RowBox[{"4691859", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"8708943618890249", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1266475268066638", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"3572413790638689", "+", 
               RowBox[{"8", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"33267816945126", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"30017923624636", "+", 
                    RowBox[{"119", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7056177996", "+", 
                    RowBox[{"3021900661", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"460258657336057601", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"108174011766100084", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"309345868310334442", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"38945795455050022", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"36385565651654068", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2197493465821204", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"141095370420597", "+", 
                    RowBox[{"141440", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21737459", "+", 
                    RowBox[{"5507810", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"11832683306053264613", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"4276785907256212700", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"12450472288364523505", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"1170220836690815093", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1144874745085676687", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"110707828888246964", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7568039786652953", "+", 
                    RowBox[{"32", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10670827592419", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"116173312559", "+", 
                    RowBox[{"51051", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35414", "+", 
                    RowBox[{"5935", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"182705587388520528164", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"98534208238796394820", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"293598212646740000701", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"75767829666016852016", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"79090941654588481122", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10625633980354950732", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5547552234641077885", "+", 
                    RowBox[{"32", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11847620068191324", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"508265886770513", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3117524278426", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"115665283589", "+", 
                    RowBox[{"2722720", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"411", "+", 
                    RowBox[{"49", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      
      RowBox[{"560", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8207357008398332400"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12211653992051455200"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1835675232449084144"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1893179999416932104", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"191097680319460999", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "124634382740823152"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3098087694279140"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3916981340421168", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31043340967006"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "96202815187664"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"9940221596060", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "208786424728"}], "+", 
                    RowBox[{"40291759103", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"16", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "391826534278716860400"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "504376329615198085920"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1318084373205975495960"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1230432312025175132544"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "341546543747480765720"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "137720130906062458344"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"68474421819514542167", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3627308550256814592"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"9555527074135337724", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"74204595054258240", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"298386625043416130", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2497463583625152", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2386484649758356", "+", 
                    RowBox[{"6960393487656", " ", "h"}], "+", 
                    RowBox[{"3521676058455", " ", 
                    SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1201687307994954878580", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"941810011879990465212", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2894182308253092012939", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"935512841008596338160", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1083868438569938120782", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"179518877205944357652", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"107751119946777457283", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"586400873424934425", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"102843064380156852", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"628463153107422", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"27399017901647", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"23822206911", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"475526483", "+", 
                    RowBox[{"36465", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"56", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1274285342063753024628", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1418356679458654766964", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"4570176739500199191633", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1550448736376702412120", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"2273169933047860031272", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"383595767666457366424", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"310111660740229540059", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"13924503666865901560", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6674486072790914041", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"303586698089047014", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2604845809064825", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6357631366486", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"248250403530", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1335677224", "+", 
                    RowBox[{"173516815", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"256941834761816585472", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"517164854148146180004", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2020078208937950943033", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"147917641284398329044", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1590206750615764984291", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"171630587206068439886", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"355104792226920835960", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"26157520861961915560", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"22353933579054045967", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"884965424862883530", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"430142862782897597", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"937835906704298", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"292635168064624", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"58012493224", "+", 
                    RowBox[{"12222440323", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "36903692075883192000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "57222533429037270000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "235601247033859634760"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"25473645235965755892", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "236129619468931477661"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"54986036039059994662", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "77148590113606086852"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7224736514726212432"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "6055894668937810351"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "392027715904811754"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "109379195506154983"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4442120083693912"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "334790477221284"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7258708824248"}], "+", 
                    RowBox[{"243497567683", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"315", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"658", "+", 
      RowBox[{"17", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9234238381728196`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"20939828-00c2-4d24-b6cd-23011da1eadc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "18", "]"}]], "Input",
 CellChangeTimes->{{3.9234151534424367`*^9, 3.923415157583897*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"c76ca430-316a-470f-9821-aa4290b6dc2f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"32149265148000000", " ", 
       SuperscriptBox["c", "15"]}], "+", 
      RowBox[{"18226074746880000", " ", 
       RowBox[{"(", 
        RowBox[{"1369375716835", "+", 
         RowBox[{"2024334310357", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"185220000", " ", 
       SuperscriptBox["c", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"36813809473", "+", 
         RowBox[{"982336932", " ", "h"}], "+", 
         RowBox[{"2740716902", " ", 
          SuperscriptBox["h", "2"]}]}], ")"}]}], "+", 
      RowBox[{"126000", " ", 
       SuperscriptBox["c", "13"], " ", 
       RowBox[{"(", 
        RowBox[{"4946932886415610", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"301818801316306", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"847510007050267", "+", 
               RowBox[{"114", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"194287040634", "+", 
                  RowBox[{"171619394483", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["c", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"2561807723184950405", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"270522067328190596", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"765709124498111249", "+", 
               RowBox[{"3", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"14768753035921726", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"13319509294820689", "+", 
                    RowBox[{"2584", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"116269497990", "+", 
                    RowBox[{"50012595437", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"180", " ", 
       SuperscriptBox["c", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"5820923693275901182014", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"954479737876405916266", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2728496290408843309671", "+", 
               RowBox[{"2", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"131108076629477739210", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"121288688124047950573", "+", 
                    RowBox[{"42", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"139529812272186916", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"62249310134443391", "+", 
                    RowBox[{"22610", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"49319731356", "+", 
                    RowBox[{"12536781881", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"1238834282913482647304024", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"298267704908968615704576", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"863142450920663166503735", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"122094642654738207158562", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"116557047131245799117831", "+", 
                    RowBox[{"12", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"748649435851973525034", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"349139863903058230327", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"370602642705738580", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"99257558343457147", "+", 
                    RowBox[{"14108640", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"92105437", "+", 
                    RowBox[{"15469685", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"17586733847885700756151852", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"6009415442719565158433424", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"17654701750808861139072753", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"3417806021939269477578630", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"3394117265488413528155111", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"183201408211076012143962", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"90270787714577796533901", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5145459262274561797404", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"209974427589733033499", "+", 
                    RowBox[{"80", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"68910836445615993", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"354189295697203", "+", 
                    RowBox[{"19399380", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"155070", "+", 
                    RowBox[{"18511", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"18", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"166234562627533854895969164", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"78659717000575816287864444", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"235390069225016526004168927", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"58876442409121304454456918", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"61533574479037137891927363", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8541759904130481290561958", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4518602149406921805278141", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"343539668999677633637244", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"15232631025275145883991", "+", 
                    RowBox[{"32", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"18356124143343052146", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"144451188762652794", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"336477907616898", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6279073881671", "+", 
                    RowBox[{"11085360", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2463", "+", 
                    RowBox[{"220", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2240", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "35718260463293033055225600"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "56875062554897873013302400"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "11108057419681850714218576"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"9217914370116013400810112", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1382107901920274161023864", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "685253917671894587601144"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43603527388343207072253"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"26095535113133478925584", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"954455992768437042020", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "978838132869930861216"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"103383796538454121794", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3989023138194552720"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"764639928941147340", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"510274824333336", "+", 
                    RowBox[{"262848340213859", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3902790855491984730022358400"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5452286091223003155770451840"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "16332564841762876289434574352"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10394879465641326904228178736"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8893756647677509608909057628"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "237336557165496950371458192"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1215227663741398692805982760"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "246038915155148872706918502"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "61162844816412028298097969"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13329794067223092720203664"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"468324908448264904962491", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "161242111972927394217774"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"31224088877950072021323", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "368643055866137681868"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"149955578605877168445", "-", 
                    RowBox[{"66095778108702672", " ", "h"}], "+", 
                    RowBox[{"65326991362951298", " ", 
                    SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"6146862939254822869740426960", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"3940781457373630373610127728", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"12061520605797432007424885472", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"3674330864344473378225447204", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"4121309703799390250739827755", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"681910249959904394110382424", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"397952814267754360711325418", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"36465517237060002066218436", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12690538825753231490632203", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"38367622311055006805433", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1221814940794467225541", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2738392212388506318", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"407836142091136671", "+", 
                    RowBox[{"280", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11187926903853", "+", 
                    RowBox[{"110", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10366126389", "+", 
                    RowBox[{"146965", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"35221906104268734815735952720", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"29910537222888872016718772976", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"94218733477197169063986938400", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"32359420455587217461768035140", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"40609240140148212559764819935", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7347990997399880832036135552", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4992684723403979296550160570", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"499102216959104843285856420", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"206148227517311908529296119", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1375566943699098785294595", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"369122415532938468713803", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1340236508768008812126", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"243904333311489869403", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"56175561468716274", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1427983856048553", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"56916476856", "+", 
                    RowBox[{"5155294675", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"37008506497774306565964092976", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"40781970745395734116555635888", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"134336853498596447417014722672", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"45234787658928291454969620108", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"71892055649304913306785721709", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12714516938733011444344323816", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11354549044617437333131981392", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1122965899192057239453187512", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"602901165360792399746833551", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16067380111782810250498812", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5568998319602870476802179", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"142699691216304912062934", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"33685490392304935346799", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"39694760779456811133", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"265374149663730174", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11127342271320", "+", 
                    RowBox[{"1356967508419", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"8", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"13901665010366312809851037824", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"20665935571185616510597960224", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"77454478162661215187911777812", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"11672647763331046454194101300", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"56027405849671147778130165793", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7515398300726096172562444920", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12726210873847725869216568537", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1077239130822946273527636210", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"891690569486338723369160514", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"41769991822427200420879644", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21110622571870666462845445", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"481901887320144672340998", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"162943495082936651365539", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"345871269888883957764", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"82332662392791492501", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21994752482275464", "+", 
                    RowBox[{"3832921572559685", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      
      RowBox[{"16", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "656861211140345532873216000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "804570919301936297492352000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2382385550594755631291291520", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10553947090598069732864473344"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"7156023118222482127930888208", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "663569250321049121696618880"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3365715781776789111745995288", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"226789837057660305901063032", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"284386672290039314907041679", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"27778295092266438009616656", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6724101865734531683950892", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"201938999836368882461616", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"46165616043757397851026", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"438208742207883685392", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"94538772805753631940", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"160372744838573112", "+", 
                    RowBox[{"21428589449793863", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"48", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1985790378040288828328124672"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2163794790280812559618952064"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3749064261432762706349602344"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8748585670272616269913433112"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1712191460643930105335810206", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "499109585941449342462186072"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1650977395640397946882226262", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"52039977770347318233091248", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"169563567817423013441503815", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4142689309058297986733100", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5439230562155903262004678", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"75795590643635043427032", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"55048040209480991238132", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"310954124642320929156", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"143053098337614911328", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"134840281350104472", "+", 
                    RowBox[{"42253637753310835", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"11340", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"44", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"14", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"658", "+", 
      RowBox[{"17", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"848", "+", 
      RowBox[{"19", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.923429304580863*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"1cf27a6e-07cc-4c92-a850-87557068801d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "19", "]"}]], "Input",
 CellChangeTimes->{{3.923415158784341*^9, 3.923415160961237*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"39d455e9-5119-4f8a-8e6b-0202f58702e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3404039839200000", " ", 
       SuperscriptBox["c", "15"]}], "+", 
      RowBox[{"14618830786560000000", " ", 
       RowBox[{"(", 
        RowBox[{"181728198", "+", 
         RowBox[{"281403875", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"105840000", " ", 
       SuperscriptBox["c", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"6821936012", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"188247281", "+", 
            RowBox[{"529212206", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"756000", " ", 
       SuperscriptBox["c", "13"], " ", 
       RowBox[{"(", 
        RowBox[{"87315255538132", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"5511349289066", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"15598942079194", "+", 
               RowBox[{"19", " ", "h", " ", 
                RowBox[{"(", 
                 RowBox[{"22711652538", "+", 
                  RowBox[{"20176627259", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12600", " ", 
       SuperscriptBox["c", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"271340259086944152", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"29659113447917812", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"84651604473721203", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"5187411419812842", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"4709602070784611", "+", 
                    RowBox[{"15504", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7450774031", "+", 
                    RowBox[{"3219000232", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["c", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"308328981721192286610", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"52367321052718599018", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"151027356198462907850", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"15379490706492944890", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"14337694170450308295", "+", 
                    RowBox[{"28", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"26903283914499142", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12080485824340277", "+", 
                    RowBox[{"33915", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7184854364", "+", 
                    RowBox[{"1832408201", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"393825148385648159511576", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"98290615370009458613784", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"287148078955242417961649", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"43065435634865739463862", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"41476500734744662581181", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"869058332290934605070", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"408773357682905966722", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"488141354785402804", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"131650775745416803", "+", 
                    RowBox[{"126977760", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16078717", "+", 
                    RowBox[{"2706935", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"1864298793633027253522776", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"660974717473475596148552", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1961901391904957005520731", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"402947016409860543825950", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"404135323793321810880617", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"23720666103623387624522", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11810456606661760073594", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"756796060084988580508", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"31198909945826300219", "+", 
                    RowBox[{"240", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4035356849053531", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"20903298078591", "+", 
                    RowBox[{"6466460", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35390", "+", 
                    RowBox[{"4231", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"18", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"17630901363182979444002472", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"8665263524027578432821192", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"26224432352022549135627994", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"6963457079609240458822962", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"7356163619667516997361691", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1110553767822148443527450", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"594398444966699388752962", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"50782388597822409308412", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2279920463887418729863", "+", 
                    RowBox[{"32", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3244645640812037576", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"25836756950782915", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"77387550392738", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1456363992671", "+", 
                    RowBox[{"3695120", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2629", "+", 
                    RowBox[{"235", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2240", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3950243935469943211296000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6683487207938050531996800"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1601209237869316815284560"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1114938261402257126179200", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"227029253762591377608984", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "91377371127665446091256"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9904520929473413448957"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4031537551217779784976", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"386266647779128585892", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "220227204007465288608"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"23881871959460725314", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1406558883356501136"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"266274061602795756", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"510274824333336", "+", 
                    RowBox[{"262848340213859", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"652393606462898760363768480", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"434878162811141158600036224", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"1347688230239454099200400260", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"436126765223091613047634916", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"494508756549684862370012803", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"89013743382930526738322728", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"52564863735570727480368478", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5413524137705844641220996", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1908786262329055434026091", "+", 
                    RowBox[{"16", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6814711015989840237417", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"219961335963663101231", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"633504418219544158", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"95487430432977831", "+", 
                    RowBox[{"280", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4011134888453", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"82371826123", "+", 
                    RowBox[{"3233230", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"72", "+", 
                    RowBox[{"5", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"3741700390987726510525375200", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"3306446532760791586053138048", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"10561261813802656927876157796", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"3856215649186383051568967460", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"4884335719374126851602828535", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"962096424292384180163389440", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"660285596686128777797403606", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"74248341985011661727316804", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"31021612476406245202649655", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"244686306081289463491257", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"66470767977954870614722", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"310430906385369462846", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"57145809732512934723", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"20161655717675994", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"516564279731148", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"56916476856", "+", 
                    RowBox[{"5155294675", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"3936233145911742908393138208", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"4514584184515528525817097984", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"15112924343964922195447107012", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"5422147346615107946878475532", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"8644687824665757778257412253", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1666987227760878868903355328", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1497965527563378419681813616", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"166991163559261292809489800", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"90443123993520579631606287", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2856157276581074835264672", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"999585940835461727007361", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"33032789782589419559430", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7868679046156424632983", "+", 
                    RowBox[{"8", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"14240831174421936693", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"95802216331244907", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11127342271320", "+", 
                    RowBox[{"1356967508419", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"8", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1481763238714635576891875712", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"2288240047256862035949004512", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"8768969814274897959321401316", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1455179775042594439464363300", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"6687286753632218086648036105", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"979848254587615804276941672", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1668218983042954396815584541", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"159654328942939674576051570", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"133099285801302124652894754", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7413200762908781813489100", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3771142250932767501443941", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"111423199934487035613414", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"37897188329984756808579", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"123988836657332427900", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"29634784096500589626", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"21994752482275464", "+", 
                    RowBox[{"3832921572559685", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      
      RowBox[{"16", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "69593873746854091219200000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "91513445558155335977472000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"289593426964402932685440000", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1233991631913093241131336960"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"819311807144447246756635088", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "92125395387130263028662720"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"434621589766574399941309632", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"34331623099948025797626168", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"41336131232568912718374351", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4802961002437436368021776", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1232312470114876655137916", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"47264427490998558375792", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10874732862499003296210", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"158490629822122146000", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"34003147227390197772", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"160372744838573112", "+", 
                    RowBox[{"21428589449793863", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"32", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "415567343325809709424252800"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "605497505929805695432504320"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1833725779187824895446338048"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1233489186356560852084109424"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1099408750656102273652147924"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42413058492471686043415272"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "154002319627922475002290839"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "36139683414603807537875070"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8943614271057022347350145"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2345964889106662777195488"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"77716886212036314035453", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "37109232882068138191590"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7092302639731527585675", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "66080516370950855274"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"26711906293131850257", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "33047889054351336"}], "+", 
                    RowBox[{"32663495681475649", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"48", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "210990392085496568910958656"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "241119743077165305340045632"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "407096949720572988199399608"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1027382978671821413308896792"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"176305050685480644553158822", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "70949454175797844027151920"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"214496798007867444857059782", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7599407810958051635137816", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"25186533559266610440094939", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"734755325664990179583972", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"966291778460292680187062", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17512309021954139328976", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"12738122081243703905712", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"111399818726157552068", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"51314647847916732152", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"134840281350104472", "+", 
                    RowBox[{"42253637753310835", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"1260", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"44", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"14", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"658", "+", 
      RowBox[{"17", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"848", "+", 
      RowBox[{"19", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9234436488704157`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c909080d-fdd2-4642-9a59-ff67fd89d624"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fVac", "[", "20", "]"}]], "Input",
 CellChangeTimes->{{3.9234151629593954`*^9, 3.92341516698647*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"5067231f-41f7-41ae-ba4d-8d8ee07a210b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["h", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"112645351678860000000", " ", 
       SuperscriptBox["c", "18"]}], "-", 
      RowBox[{"63973522361548800000", " ", 
       RowBox[{"(", 
        RowBox[{"594314428089690", "+", 
         RowBox[{"960545904754939", " ", "h"}]}], ")"}]}], "+", 
      RowBox[{"27783000000", " ", 
       SuperscriptBox["c", "17"], " ", 
       RowBox[{"(", 
        RowBox[{"1104983403232", "+", 
         RowBox[{"3", " ", "h", " ", 
          RowBox[{"(", 
           RowBox[{"8154755480", "+", 
            RowBox[{"23094440009", " ", "h"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"132300000", " ", 
       SuperscriptBox["c", "16"], " ", 
       RowBox[{"(", 
        RowBox[{"27840510388881993", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1385258367567050", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"3944657981109532", "+", 
               RowBox[{"89256696194280", " ", "h"}], "+", 
               RowBox[{"79738847071257", " ", 
                SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"315000", " ", 
       SuperscriptBox["c", "15"], " ", 
       RowBox[{"(", 
        RowBox[{"815185722526129666494", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"68845120092926201796", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"197348532314640086447", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"9786730253047532618", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"8896861370047077743", "+", 
                    RowBox[{"70224", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2586375150285", "+", 
                    RowBox[{"1122305046776", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"10800", " ", 
       SuperscriptBox["c", "14"], " ", 
       RowBox[{"(", 
        RowBox[{"1071230641235294726585532", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"137465177406300982641970", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"397231851398835187481935", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"32406707990707436723115", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"30076573087566923315971", "+", 
                    RowBox[{"14", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"93561486068802903580", "+", 
                    RowBox[{"17", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2462972090050269295", "+", 
                    RowBox[{"4389", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"9580859430560", "+", 
                    RowBox[{"2451754263301", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"90", " ", 
       SuperscriptBox["c", "13"], " ", 
       RowBox[{"(", 
        RowBox[{"3940434284030144240409134604", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"725372790853525765979336280", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"2116588546243730141120658815", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"252287749561223251656069330", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"239996089768731952574734007", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4163188812253018278160590", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"275909730656516265943970", "+", 
                    RowBox[{"3", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3261460435207479955560", "+", 
                    RowBox[{"49", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"17800648228340771779", "+", 
                    RowBox[{"2131800", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"111669094534", "+", 
                    RowBox[{"18847362235", " ", "h"}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["c", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"210744437034461330702183623974", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"53780514713237912628550058880", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"158779988108861200687358505020", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"25838136192722728788526630660", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"25315613364216400164718904692", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2470648857342775921306114650", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1195675383984963855740812385", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"9358760890775297661546420", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"376316854587959301854151", "+", 
                    RowBox[{"100", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"101814762090427931382", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"519610342448338061", "+", 
                    RowBox[{"3695120", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1363388496", "+", 
                    RowBox[{"163279655", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"18", " ", 
       SuperscriptBox["c", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"6352842921843615304738663146996", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"2197887834222246682373891303928", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"6581047031327249120647157864970", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1393982519890121633178633050940", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1415340068073932718347731137536", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"180214169802935060244893324370", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"91718069366383087533138330421", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6820198693481651311515645360", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2039033946757818531797145939", "+", 
                    RowBox[{"140", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"590405038929056064010086", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4509611578072285274537", "+", 
                    RowBox[{"392", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"219288804929687268", "+", 
                    RowBox[{"55", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"511883547358907", "+", 
                    RowBox[{"16628040", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"191926", "+", 
                    RowBox[{"17173", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["c", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"134463264397405115162814046925352", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"62079364770058471337928026705328", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"189040935155626982555391661079830", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"50071933776630679495897273132608", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"53120847282551421100489421845939", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8339210548036641966965685441676", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4513234316208904634859485108964", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"419831920900320024760417634996", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"135036602231941024903741740487", "+", 
                    RowBox[{"20", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"357999979199726055664748310", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10590455292178412131292973", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"7294261092537390505258", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"29153648163324433261", "+", 
                    RowBox[{"220", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1562315556424378", "+", 
                    RowBox[{"13", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11723983136249", "+", 
                    RowBox[{"1492260", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"24688", "+", 
                    RowBox[{"1715", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"139776", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "938391063917926145379652800000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1676802308708206375962227136000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "474659570648926916639027193600"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"283971805795011898250718611040", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"74600938388097929858346491792", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25132844738777183394274064016"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4030471150370292678655980072"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1234021679101332564291972054", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"217631197129593338820858459", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "95925667038079333535068104"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10717363465690721382783908", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "865521788865654519532908"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"161019662323060967289618", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"579965855913494835048", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"309176301592992748524", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"110745580856031270", "+", 
                    RowBox[{"70157221639352987", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"16", " ", 
       SuperscriptBox["c", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4331822897622137376546791726819328"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9471100282143842077815431978986752"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "45514010670088993566609223588148352"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"6649098116766918453088851570937344", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49908842308069541950877635546524960"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2087780584122018948845574907159680", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17924813087764744028223527270624612"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2095014513779582377630601912826528"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1955196394121450187532383837768717"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "183373164729207746125059752426844"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "65669247450895060623619829464086"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4010680783388115544331676673944"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "673532152932371011731615893186"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "25776412914420930949431253560"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1514886018946192341770911968"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42343257417973091641222200"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1334286781741002727849431", "-", 
                    RowBox[{"7533384087100738347900", " ", "h"}], "+", 
                    RowBox[{"984603582426619735282", " ", 
                    SuperscriptBox["h", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"3", " ", 
       SuperscriptBox["c", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"2944663567598483452886666582335248", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"1792447946604070492593357071681040", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"5569990192131704109965212348784064", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"1772596338315427184782941870441732", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"1990025711627009062520588397025995", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"365998662950294297802279366483996", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"214297520000555775585117275242100", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"23372708895005230112635016120964", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"8246770241297168504834695694511", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"52262344351307130311286417006", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1712988755012500089880577667", "+", 
                    RowBox[{"40", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1472543569208974754898564", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"230011351204331860214537", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"928105485292296477096", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4067120536129610199", "+", 
                    RowBox[{"154", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"145858077976992", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"326091404601", "+", 
                    RowBox[{"12932920", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", "h"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{"2", " ", 
       SuperscriptBox["c", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"21370178819876532056804632510994688", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"16997208039424766472634989825393312", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"54168324409846091523897971312276772", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"19756793620831533207777224219701908", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"24033819730827631779635145938364465", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4908914329708180133281608342405246", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3206587465587512589208172315591395", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"385918312262428456156018276713504", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"154230833638697998239338852603883", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10841531415119128489870878665382", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"569579723116834241478736095573", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5517563532511924110541667058", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"996932903330890406189708357", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4678711220949202156809726", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"119989115307937368924567", "+", 
                    RowBox[{"1750", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"469309806997367256", "+", 
                    RowBox[{"7", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6243235399033023", "+", 
                    RowBox[{"308", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"20876404950", "+", 
                    RowBox[{"1434717203", " ", "h"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["c", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"3486872282657099240582979730023168", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"3618051224130444395555474015416320", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"11946753037379791526576060993567188", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"4650688821583622425389982559866404", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"6492831534371966025392473038648943", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1379968656986849608029817437547950", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1072460643717308982172031533489123", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"133900036980882873065685510554600", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"64055613782213691484373196462121", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4679717159033113382824698107798", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1474912285659327856095488340017", "+", 
                    RowBox[{"4", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"14929209172787256589512739592", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3252199083057804318557740569", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"64450919310601548390025696", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2010212298231745239120577", "+", 
                    RowBox[{"10", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1480036355610528270896", "+", 
                    RowBox[{"35", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"4854070341114662173", "+", 
                    RowBox[{"140", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"39801542787638", "+", 
                    RowBox[{"3445971141411", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["c", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"21556435297214392595313907752652752", "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"30517181207083800579927447477161856", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"108269185948730844145385699755387800", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"37017441271012984709541730757134452", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"74041530737209336612886149123319025", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"14577017209572927174854373812585250", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16034829946934910919500656785873318", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1909199173435063421840797966252002", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1219924404652273797060865888661136", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"85808505780190584126784482355926", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"35140316205331990604567202848826", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1377099496901157418918285230762", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"385938721639240795703524011853", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3720115057440940781733634716", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"149081776815989265427186890", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1074837801195042957173016", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"31833896378291319282711", "+", 
                    RowBox[{"140", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"258319818820318986", "+", 
                    RowBox[{"29105010336421405", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["c", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3306725570556343678292602153963344"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{"987883125811728310489286319566544", "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{"15950298286432122127420190629044780", "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14815768783113158563456427871405648"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{"26724408824772162513798088459113108", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1809604300736224905747086858920902", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"11409847410551025274662744571576471", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"998065207601084218301058482748054", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1230548548380844564356502117119780", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"69334512813031957426392707953566", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"46360884176071918259202854356992", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1513016274432144276517494742722", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"647548031496335735884122735655", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"10642916751807016963239167664", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3138587306743697352267411129", "+", 
                    RowBox[{"25", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"784233214212212756425368", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"167157224615570383873551", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"83378022559732517886", "+", 
                    RowBox[{"13324429603964698151", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"256", " ", "c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "106780316273676717160890360960000"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "185691748324111779002104313280000"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "873738384607950668536523059224000"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{"161153161094111066277039618151680", "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1075732410334881911173487835935472"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"281005703677767964742159015448864", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "416283110593709567741278538349436"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "57759646620228010385356566409680"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "51355318145350750229690541401367"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5810099237175893375187936019170"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1654099457804288066179121166393"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "143436519811954823737310345952"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12805536377473761646939634410"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "930587225055885957560950476"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16038667615064897684146278", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "373588746576329579337072"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"93029758681253565222465", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49207044930834065490"}], "+", 
                    RowBox[{"28858635592049629631", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["c", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "22559807507031627375420962969556672"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "31772411955504038515184091868723200"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "94392633042292138425961934272274736"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "72256236813853713001480461514931664"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "50155014971369448956523721828934016"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13183969443499344362088707056522944"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2639971843604169277911779471240200"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1242276669935353079604453083424012"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"316765006081534749297103409303115", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "42052285089299713244146502380956"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"31882137720912140436562166903712", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "183493457771399319770515135620"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"737747588623026349400139493676", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"3689049846185255391936546312", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"5115952668779758206753932082", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"16166576806782207507560088", "+", 
                    RowBox[{"5", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1817243377853649158314749", "+", 
                    RowBox[{"2", " ", "h", " ", 
                    RowBox[{"(", 
                    RowBox[{"553872348537878174166", "+", 
                    RowBox[{"185844186104551785203", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2226465505407604663115536370227200"}], "+", 
         RowBox[{"h", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3356905874874340956384879845729280"}], "+", 
            RowBox[{"h", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8499283016914762717693300462578816"}], "+", 
               RowBox[{"h", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10481622570899335095055346946052224"}], "+", 
                  RowBox[{"h", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3747679409865923915583413156688672"}], "+", 
                    
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "567673220370857326552183113160032"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"557491907455987162863390202329824", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "107433065352301219390187125168752"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"90527064364042456302138325979436", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"2722332504439861701625935576630", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"6006822477355947959293071848475", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "110355078971681483712123573000"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"126098343026872669753090676540", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "714436031747138138807146476"}], "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"980454497693171793936227058", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"737640390652724272591368", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1951656963948315545248704", "+", 
                    RowBox[{"h", " ", 
                    RowBox[{"(", 
                    RowBox[{"1003643266555641433350", "+", 
                    RowBox[{"420207880397200861067", " ", "h"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"113400", " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"46", "+", 
      RowBox[{"3", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"21", "+", 
      RowBox[{"4", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"22", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"44", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"164", "+", 
      RowBox[{"5", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"25", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"68", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"354", "+", 
      RowBox[{"7", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"10", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"117", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"232", "+", 
      RowBox[{"11", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"350", "+", 
      RowBox[{"13", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"13", "+", 
      RowBox[{"14", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"658", "+", 
      RowBox[{"17", " ", "c"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"848", "+", 
      RowBox[{"19", " ", "c"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9235396174503613`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"cbc1b783-6f58-413c-9108-04c598ab8e52"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9234151765584965`*^9, 
  3.9234151842985106`*^9}},ExpressionUUID->"9ddd7722-4e80-47d9-a5d1-\
eaf883a80f39"],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.923462670257264*^9},ExpressionUUID->"27602467-3c26-41a8-b714-\
5ff196cecb9b"]
},
WindowSize->{1138.8, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.7 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5b20dbff-3967-44ec-aaa0-c9d8305bf9f8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 309, 7, 25, "Input",ExpressionUUID->"06783300-fadf-4b45-9007-c6490bea6e7f"],
Cell[870, 29, 240, 4, 24, "Text",ExpressionUUID->"423f2d06-8482-4bf5-9f00-4556f207ccfe"],
Cell[1113, 35, 2053, 62, 157, "Input",ExpressionUUID->"58c502b8-e6f4-42fc-98cc-e0932dc1cb7f"],
Cell[3169, 99, 6672, 159, 223, "Input",ExpressionUUID->"0282ac27-621d-4fe5-b4a8-7b38badd0990"],
Cell[9844, 260, 277, 6, 24, "Text",ExpressionUUID->"3777e538-8c7f-47a8-8d73-47f428146827"],
Cell[10124, 268, 433, 8, 21, "Input",ExpressionUUID->"d1edd52e-5d80-4339-be7e-ad378da1236b"],
Cell[10560, 278, 720, 17, 42, "Text",ExpressionUUID->"8a6321ea-eaa2-4090-89fd-ef147aa7df62"],
Cell[11283, 297, 353, 9, 72, "Text",ExpressionUUID->"0d1aec93-fd25-4789-9b4b-6016b4ebbf01"],
Cell[11639, 308, 1284, 34, 61, "Input",ExpressionUUID->"f0d19bb9-8c66-4477-b2bc-806bad3a83a4"],
Cell[12926, 344, 406, 9, 32, "Input",ExpressionUUID->"23de5f52-bb56-47db-a637-47533c4ffafe"],
Cell[13335, 355, 373, 8, 32, "Input",ExpressionUUID->"9917c2ee-ab0e-45e1-aabe-138540a1ffe3"],
Cell[13711, 365, 4807, 132, 229, "Input",ExpressionUUID->"5f2fcced-ee2c-4755-b093-ca2ab4d25877"],
Cell[CellGroupData[{
Cell[18543, 501, 14757, 279, 544, "Input",ExpressionUUID->"a37d2b9e-1432-43a5-a32f-f93ac316962b"],
Cell[33303, 782, 808, 13, 23, "Output",ExpressionUUID->"2f57ecf5-ed51-4962-aa06-14b4c2c25095"]
}, Open  ]],
Cell[34126, 798, 642, 14, 32, "Input",ExpressionUUID->"dea43d42-74e2-441a-b88b-7929ab615f00"],
Cell[CellGroupData[{
Cell[34793, 816, 304, 5, 21, "Input",ExpressionUUID->"d1df7395-e805-4c3f-b42a-f212371d4b67"],
Cell[35100, 823, 418, 8, 38, "Output",ExpressionUUID->"c2374fc1-5aa3-43bf-835a-fdbc0a214285"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35555, 836, 306, 5, 21, "Input",ExpressionUUID->"fea6d47c-0968-4d87-8a91-4a1d23d368d2"],
Cell[35864, 843, 466, 9, 38, "Output",ExpressionUUID->"21a4bc64-d891-4ff3-9120-1771cb21e764"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36367, 857, 326, 5, 21, "Input",ExpressionUUID->"3c8c6230-2bb1-44c2-990e-45da1d04e0e5"],
Cell[36696, 864, 920, 22, 40, "Output",ExpressionUUID->"9852220d-6d58-4d5e-a509-03235c10c41c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37653, 891, 308, 5, 21, "Input",ExpressionUUID->"91feb356-3552-4f0c-807a-be6eed1c5bc7"],
Cell[37964, 898, 715, 19, 40, "Output",ExpressionUUID->"4ffcc378-cca8-4d0c-aa8f-0039091508e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38716, 922, 301, 5, 21, "Input",ExpressionUUID->"d5060de4-e848-4886-a789-918bf68bd910"],
Cell[39020, 929, 1941, 59, 42, "Output",ExpressionUUID->"a45104ad-48e9-454f-82a9-ca6bec0b4e38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40998, 993, 262, 5, 21, "Input",ExpressionUUID->"61dc99a3-05ba-4439-b891-399e47f93a7c"],
Cell[41263, 1000, 1865, 59, 42, "Output",ExpressionUUID->"822401c5-3709-4332-9a55-2459207ead88"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43165, 1064, 233, 5, 21, "Input",ExpressionUUID->"b3cb6427-9e8f-4837-9d38-8ef5ac376366"],
Cell[43401, 1071, 4063, 118, 42, "Output",ExpressionUUID->"b5b69bb0-e6cf-4a27-82cb-e990132db5ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47501, 1194, 238, 5, 21, "Input",ExpressionUUID->"b9dc6536-3393-4484-910c-57f787434ad5"],
Cell[47742, 1201, 4084, 119, 42, "Output",ExpressionUUID->"33b898c3-4d23-4355-b084-a382d83e7756"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51863, 1325, 235, 5, 21, "Input",ExpressionUUID->"bb32d080-c024-49f0-bc43-7b7efb92dddc"],
Cell[52101, 1332, 5828, 163, 70, "Output",ExpressionUUID->"a8b7afe5-a077-4f3e-ac24-5a8df23958c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57966, 1500, 239, 5, 21, "Input",ExpressionUUID->"516c3988-70dc-4a1d-9b12-bcc906532c0c"],
Cell[58208, 1507, 5748, 162, 70, "Output",ExpressionUUID->"319b13d1-416f-4bdf-819d-f8f9a767da2e"]
}, Open  ]],
Cell[63971, 1672, 219, 4, 24, "Text",ExpressionUUID->"5d3a84a1-7c92-4a9b-a4d8-223db0ae1fce"],
Cell[CellGroupData[{
Cell[64215, 1680, 239, 5, 21, "Input",ExpressionUUID->"9349f5b9-bd9a-47b3-b1af-7f043ca8dc2c"],
Cell[64457, 1687, 5606, 160, 85, "Output",ExpressionUUID->"94cd3075-7807-4352-aa0a-b35f6abf2841"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70100, 1852, 186, 4, 21, "Input",ExpressionUUID->"ff0bd736-008b-4010-a158-edc33cd0594f"],
Cell[70289, 1858, 11155, 291, 153, "Output",ExpressionUUID->"12c53143-3e0e-4222-a909-fe8f1192f649"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81481, 2154, 160, 4, 21, "Input",ExpressionUUID->"792272eb-ed31-4d67-a65a-ecba8a03bd0d"],
Cell[81644, 2160, 11183, 295, 139, "Output",ExpressionUUID->"c1e4085b-6735-4cb1-abbc-f23a790b6dee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92864, 2460, 160, 4, 21, "Input",ExpressionUUID->"3071d08f-1773-405f-adae-cd576b1cf0b8"],
Cell[93027, 2466, 16302, 408, 253, "Output",ExpressionUUID->"50b22eb2-2d65-47f0-9d67-19918ec10d37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109366, 2879, 188, 4, 21, "Input",ExpressionUUID->"7844ee1f-552c-4846-8071-891895eceb5f"],
Cell[109557, 2885, 16196, 409, 254, "Output",ExpressionUUID->"08a67950-6072-452b-8dc1-ae1edaf42ed5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125790, 3299, 204, 3, 21, "Input",ExpressionUUID->"4f703166-2af3-4fbc-a64f-563591340721"],
Cell[125997, 3304, 20569, 502, 303, "Output",ExpressionUUID->"74afef83-92ab-47dd-b8df-2716f8b6503f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146603, 3811, 203, 3, 21, "Input",ExpressionUUID->"5f3874e7-80ed-426f-99ed-9c4a0b640377"],
Cell[146809, 3816, 20487, 502, 310, "Output",ExpressionUUID->"20939828-00c2-4d24-b6cd-23011da1eadc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167333, 4323, 205, 3, 21, "Input",ExpressionUUID->"c76ca430-316a-470f-9821-aa4290b6dc2f"],
Cell[167541, 4328, 30305, 704, 654, "Output",ExpressionUUID->"1cf27a6e-07cc-4c92-a850-87557068801d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197883, 5037, 203, 3, 21, "Input",ExpressionUUID->"39d455e9-5119-4f8a-8e6b-0202f58702e8"],
Cell[198089, 5042, 30242, 708, 548, "Output",ExpressionUUID->"c909080d-fdd2-4642-9a59-ff67fd89d624"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228368, 5755, 204, 3, 21, "Input",ExpressionUUID->"5067231f-41f7-41ae-ba4d-8d8ee07a210b"],
Cell[228575, 5760, 43253, 973, 1022, "Output",ExpressionUUID->"cbc1b783-6f58-413c-9108-04c598ab8e52"]
}, Open  ]],
Cell[271843, 6736, 156, 3, 21, "Input",ExpressionUUID->"9ddd7722-4e80-47d9-a5d1-eaf883a80f39"],
Cell[272002, 6741, 129, 3, 21, "Input",ExpressionUUID->"27602467-3c26-41a8-b714-5ff196cecb9b"]
}
]
*)



==> anc/Virasoro-alpha-blocks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     90256,       2511]
NotebookOptionsPosition[     87615,       2454]
NotebookOutlinePosition[     88082,       2472]
CellTagsIndexPosition[     88039,       2469]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Virasoro \[Alpha] - blocks", "Title",
 CellChangeTimes->{{3.9316783632552557`*^9, 
  3.9316783709786816`*^9}},ExpressionUUID->"84ff3c97-9c8c-480a-8e79-\
d633f8d89499"],

Cell[CellGroupData[{

Cell[TextData[{
 "Define F[..]  - a decomposition of Virasoro block around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", "0"}], TraditionalForm]], "Subsection",
  FormatType->"TraditionalForm",ExpressionUUID->
  "2559dc6a-ef01-40e8-966d-dd7701bf7bfd"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["z", "5"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6de2b195-f385-47c2-a1aa-c86aa455e431"],
 "):"
}], "Subsubsection",
 CellChangeTimes->{{3.931678380053897*^9, 3.93167841845667*^9}, {
  3.9316784596038427`*^9, 
  3.931678485007538*^9}},ExpressionUUID->"170add10-639d-4120-987f-\
73e1c890651f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q1", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"2", " ", "\[CapitalDelta]"}], "}"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammabar1", "[", 
    RowBox[{
    "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
     "\[CapitalDelta]2_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\[CapitalDelta]", "+", "\[CapitalDelta]1", " ", "-", " ", 
     "\[CapitalDelta]2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma1", "[", 
    RowBox[{
    "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
     "\[CapitalDelta]4_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\[CapitalDelta]", "+", "\[CapitalDelta]3", " ", "-", " ", 
     "\[CapitalDelta]4"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
     "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
     "\[CapitalDelta]_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"gammabar1", "[", 
     RowBox[{
     "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", " ", 
      "\[CapitalDelta]2"}], "]"}], ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"Q1", "[", 
      RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], "]"}], ".", 
    RowBox[{"gamma1", "[", 
     RowBox[{
     "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", " ", 
      "\[CapitalDelta]4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q2", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], " ", ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"4", "\[CapitalDelta]"}], " ", "+", " ", 
        RowBox[{"c", "/", "2"}]}], ",", " ", 
       RowBox[{"6", " ", "\[CapitalDelta]"}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", " ", "\[CapitalDelta]"}], ",", " ", 
       RowBox[{"4", " ", "\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalDelta]"}], " ", "+", "1"}], ")"}]}]}], 
      "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammabar2", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
     "\[CapitalDelta]2_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", " ", "+", " ", 
      RowBox[{"2", "\[CapitalDelta]1"}], " ", "-", " ", "\[CapitalDelta]2"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "+", "1"}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma2", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
     "\[CapitalDelta]4_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", " ", "+", " ", 
      RowBox[{"2", "\[CapitalDelta]3"}], " ", "-", " ", "\[CapitalDelta]4"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", 
        "\[CapitalDelta]4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", " ", "-", " ", 
        "\[CapitalDelta]4", "+", "1"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F2", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
     "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
     "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"gammabar2", "[", 
      RowBox[{
      "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
       " ", "\[CapitalDelta]2"}], "]"}], ".", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Q2", "[", 
        RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], "]"}], "]"}], ".", 
     RowBox[{"gamma2", "[", 
      RowBox[{
      "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
       " ", "\[CapitalDelta]4"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma3", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
     "\[CapitalDelta]4_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", " ", "+", " ", 
      RowBox[{"3", "\[CapitalDelta]3"}], " ", "-", " ", "\[CapitalDelta]4"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", 
        "\[CapitalDelta]4"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", "\[CapitalDelta]3"}], " ", "-", " ", "\[CapitalDelta]4", 
        "+", "1"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4", 
        "+", "2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4", 
        "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammabar3", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
     "\[CapitalDelta]2_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", " ", "+", " ", 
      RowBox[{"3", "\[CapitalDelta]1"}], " ", "-", " ", "\[CapitalDelta]2"}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2", "+", 
        "1"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "+", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2", 
        "+", "2"}], ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q3", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"24", " ", "\[CapitalDelta]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"24", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Q33", "[", 
     RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Q33", "[", 
      RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], " ", "=", 
     RowBox[{"FullSimplify", "[", " ", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Q3", "[", 
        RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], "]"}], "]"}]}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3", "[", 
   RowBox[{
   "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
    "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
    "\[CapitalDelta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"F3", "[", 
    RowBox[{
    "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
     "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
     "\[CapitalDelta]"}], "]"}], "=", 
   RowBox[{"FullSimplify", "[", " ", 
    RowBox[{
     RowBox[{"gammabar3", "[", 
      RowBox[{
      "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
       " ", "\[CapitalDelta]2"}], "]"}], ".", 
     RowBox[{"Q33", "[", 
      RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], ".", 
     RowBox[{"gamma3", "[", 
      RowBox[{
      "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
       " ", "\[CapitalDelta]4"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammabar4", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", " ", "\[CapitalDelta]1_", ",", 
     " ", "\[CapitalDelta]2_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma4", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", " ", "\[CapitalDelta]3_", ",", 
     " ", "\[CapitalDelta]4_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", 
      RowBox[{"4", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}]}]}], "}"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q4", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"5", " ", "c"}], "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ",", 
       RowBox[{"14", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"36", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"120", " ", "\[CapitalDelta]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"4", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", "c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"30", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"20", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"48", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"30", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"6", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"72", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"36", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"20", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"6", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"2", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"16", "+", "c", "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"29", "+", "c"}], ")"}], " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], ",", 
       RowBox[{"48", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"6", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"120", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"48", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"72", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"48", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"6", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"96", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q44", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Q44", "[", 
     RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"Q4", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F4", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
     "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
     "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F4", "[", 
     RowBox[{
     "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
      "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
      "\[CapitalDelta]"}], "]"}], "=", 
    RowBox[{"FullSimplify", "[", " ", 
     RowBox[{
      RowBox[{"gammabar4", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
        " ", "\[CapitalDelta]2"}], "]"}], ".", 
      RowBox[{"Q44", "[", 
       RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], ".", 
      RowBox[{"gamma4", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
        " ", "\[CapitalDelta]4"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gammabar5", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", " ", "\[CapitalDelta]1_", ",", 
     " ", "\[CapitalDelta]2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", 
      RowBox[{"5", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]1"}], "-", "\[CapitalDelta]2"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", "\[CapitalDelta]2"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]1", "-", 
        "\[CapitalDelta]2"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gamma5", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]_", ",", " ", "\[CapitalDelta]3_", ",", 
     " ", "\[CapitalDelta]4_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]", "+", 
      RowBox[{"5", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"4", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[CapitalDelta]", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "2", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "3", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
       "4", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
        "\[CapitalDelta]4"}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q5", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
       RowBox[{"18", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"48", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"70", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"168", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"720", " ", "\[CapitalDelta]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"2", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", 
          RowBox[{"5", " ", "c"}], "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"42", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"28", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"6", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"72", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"240", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"42", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"10", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", "c", "+", 
          RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"720", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"48", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"28", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"8", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "c", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"60", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"24", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"10", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
       ",", 
       RowBox[{"480", " ", "\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"70", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"6", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"10", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"9", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"60", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"720", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"168", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"72", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", "c", "+", 
          RowBox[{"23", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"24", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"10", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
       ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{"12", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"30", "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"58", "+", 
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"63", "+", 
                RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}], ",", 
       RowBox[{"1440", " ", "\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"720", " ", "\[CapitalDelta]"}], ",", 
       RowBox[{"240", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"720", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"480", " ", "\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}], ",", 
       RowBox[{"720", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"1440", " ", "\[CapitalDelta]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
       RowBox[{"960", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Q55", "[", 
    RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Q55", "[", 
     RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], " ", "=", " ", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Inverse", "[", 
      RowBox[{"Q5", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F5", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
     "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
     "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F5", "[", 
     RowBox[{
     "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
      "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
      "\[CapitalDelta]"}], "]"}], "=", 
    RowBox[{"FullSimplify", "[", " ", 
     RowBox[{
      RowBox[{"gammabar5", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
        " ", "\[CapitalDelta]2"}], "]"}], ".", 
      RowBox[{"Q55", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], ".", 
      RowBox[{"gamma5", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
        " ", "\[CapitalDelta]4"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{
    "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
     "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", 
     "\[CapitalDelta]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
     "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
      "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
      "\[CapitalDelta]"}], "]"}], "  ", "=", " ", 
    RowBox[{"1", " ", "+", " ", 
     RowBox[{
      RowBox[{"F1", "[", 
       RowBox[{
       "c", ",", "  ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        " ", "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
        "\[CapitalDelta]"}], "]"}], "z"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"F2", "[", 
       RowBox[{
       "c", ",", "  ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        " ", "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
        "\[CapitalDelta]"}], "]"}], 
      SuperscriptBox["z", "2"]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"F3", "[", 
       RowBox[{
       "c", ",", "  ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        " ", "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
        "\[CapitalDelta]"}], "]"}], 
      SuperscriptBox["z", "3"]}], " ", "+", 
     RowBox[{
      RowBox[{"F4", "[", 
       RowBox[{
       "c", ",", "  ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        " ", "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
        "\[CapitalDelta]"}], "]"}], 
      SuperscriptBox["z", "4"]}], "+", 
     RowBox[{
      RowBox[{"F5", "[", 
       RowBox[{
       "c", ",", "  ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        " ", "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", 
        "\[CapitalDelta]"}], "]"}], 
      SuperscriptBox["z", "5"]}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9029867004235373`*^9, 3.9029867011854916`*^9}, {
  3.905866773573708*^9, 3.905866774453209*^9}, {3.9226192438767967`*^9, 
  3.9226192552237396`*^9}, {3.923027157630125*^9, 3.9230271584626865`*^9}, {
  3.9296860473744245`*^9, 3.929686068829774*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"33aacf55-1dc3-47b1-b60d-30e6f92c1339"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Here we define the logarithmic block for \[Alpha]-heavy operators:", \
"Subsubsection",
 CellChangeTimes->{{3.9029871899357014`*^9, 3.9029872061528645`*^9}, {
  3.9316788508227525`*^9, 
  3.9316788759340086`*^9}},ExpressionUUID->"bc485f8f-772b-4f96-a79d-\
7db27280d6da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "\[Alpha]_", "]"}], ":=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"F", "[", 
            RowBox[{"c", ",", 
             RowBox[{
              SuperscriptBox["c", "\[Alpha]"], " ", "h"}], ",", 
             RowBox[{
              SuperscriptBox["c", "\[Alpha]"], "h"}], ",", 
             RowBox[{
              SuperscriptBox["c", "\[Alpha]"], "h"}], ",", 
             RowBox[{
              SuperscriptBox["c", "\[Alpha]"], " ", "h"}], ",", 
             RowBox[{
              SuperscriptBox["c", "\[Alpha]"], " ", "\[CapitalDelta]"}]}], 
            "]"}], " ", "]"}], ",", "  ", 
          RowBox[{"{", 
           RowBox[{"z", ",", " ", "0", ",", " ", "5"}], "}"}]}], "]"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
     "]"}], ",", " ", 
    RowBox[{"{", 
     RowBox[{"c", ",", " ", "z"}], "}"}], ",", " ", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9029866207574706`*^9, 3.902986666092963*^9}, {
   3.9226182315398235`*^9, 3.922618269887667*^9}, {3.9226183157217417`*^9, 
   3.9226183255867434`*^9}, {3.922619214968072*^9, 3.9226192261430254`*^9}, {
   3.9226192584478335`*^9, 3.9226192586014338`*^9}, {3.9230270895623965`*^9, 
   3.9230270946616974`*^9}, 3.9230271708682814`*^9, {3.9296869641469564`*^9, 
   3.929686973387344*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"226078f3-d7f1-487b-bd28-f65ed33e2133"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here we provide some examples of  the logarithmic blocks for different \
\[Alpha]: \
\>", "Subsubsection",
 CellChangeTimes->{{3.9316788879597836`*^9, 
  3.9316789510069823`*^9}},ExpressionUUID->"20cb888d-408d-414a-a1fc-\
3db8f0e2fc32"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.9230320254521017`*^9, 3.9230320260311117`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"eb8be472-1c27-4ef5-b08e-0e81257f2b7d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"24", " ", "h"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"24", " ", "h"}], "+", 
       RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"512", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["z", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"325", "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1333"}], "+", 
         RowBox[{"16", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"151", "+", 
            RowBox[{"1676", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2048", " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "331"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"689", "+", 
            RowBox[{"16", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"487", "+", 
               RowBox[{"708", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1241", "+", 
         RowBox[{"4", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"7592", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"49297", "+", 
               RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"6581", "+", 
                  RowBox[{"4388", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1935", "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"16671", "+", 
            RowBox[{"4", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"16652", "+", 
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"33771", "+", 
                  RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2119", "+", 
                    RowBox[{"844", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"475", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"5367", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"20097", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"31057", "+", 
                  RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2623", "+", 
                    RowBox[{"1284", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1024", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["z", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"725", "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1333"}], "+", 
         RowBox[{"16", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"151", "+", 
            RowBox[{"1676", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{"2048", " ", 
       SuperscriptBox["h", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "331"}], "+", 
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"689", "+", 
            RowBox[{"16", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"487", "+", 
               RowBox[{"708", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3041", "+", 
         RowBox[{"4", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"16232", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"102289", "+", 
               RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"13493", "+", 
                  RowBox[{"8996", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"32", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"1075", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"11727", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"43521", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"67153", "+", 
                  RowBox[{"80", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"1139", "+", 
                    RowBox[{"564", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"4255", "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"36527", "+", 
            RowBox[{"4", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"36492", "+", 
               RowBox[{"\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"74219", "+", 
                  RowBox[{"16", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4679", "+", 
                    RowBox[{"1868", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"32", " ", 
          SuperscriptBox["h", "2"]}], "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"16", " ", "h", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"26", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
      RowBox[{"16", "+", 
       RowBox[{"128", " ", "\[CapitalDelta]"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"96", " ", 
          SuperscriptBox["h", "2"]}], "+", 
         RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"48", " ", "h", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
      RowBox[{"48", "+", 
       RowBox[{"384", " ", "\[CapitalDelta]"}]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"512", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2048", " ", 
          SuperscriptBox["h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"40", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
         RowBox[{"2048", " ", 
          SuperscriptBox["h", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"24", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"128", " ", 
          SuperscriptBox["h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"36", "+", 
            RowBox[{"5", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"131", "+", 
               RowBox[{"662", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"752", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"32", " ", "h", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"71", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"637", "+", 
               RowBox[{"3258", " ", "\[CapitalDelta]"}], "+", 
               RowBox[{"3728", " ", 
                SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"175", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"2381", "+", 
               RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"5669", "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"21141", "+", 
                    RowBox[{"21608", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1280", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]], 
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10240", " ", 
          SuperscriptBox["h", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11"}], "+", 
            RowBox[{"40", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
         RowBox[{"10240", " ", 
          SuperscriptBox["h", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"24", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"160", " ", "h", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"31", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"285", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"733", "+", 
                  RowBox[{"840", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"640", " ", 
          SuperscriptBox["h", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"303", "+", 
               RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"759", "+", 
                  RowBox[{"856", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"315", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"4337", "+", 
               RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"10457", "+", 
                  RowBox[{"\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"39401", "+", 
                    RowBox[{"40456", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9230333095493183`*^9, 3.931678364912897*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"d8f2268e-2463-4e2c-994a-ae18a23797ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"1", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9226192625273094`*^9, 3.9226192662043676`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"e0d6a9a8-5909-4236-a2db-56166597eeb8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["z", "2"], "32"], "+", 
  FractionBox[
   SuperscriptBox["z", "3"], "32"], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["z", "4"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["z", "5"]}], "512"], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[CapitalDelta]"}], "16"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[CapitalDelta]"}], "48"], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["z", "4"], " ", "\[CapitalDelta]"}], "512"], "+", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["z", "5"], " ", "\[CapitalDelta]"}], "1280"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9226192698236017`*^9, 3.9316787142802563`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"3e2c408a-dacb-49ad-b6f1-75652afdec7f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9226183806307635`*^9, 3.9226183828484488`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"007d6161-dbd6-4f46-8301-a5b91d880c39"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SqrtBox["c"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[CapitalDelta]"}], "16"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[CapitalDelta]"}], "48"], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["z", "4"], " ", "\[CapitalDelta]"}], "512"], "+", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["z", "5"], " ", "\[CapitalDelta]"}], "1280"]}], ")"}]}],
   "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "5"], " ", 
    RowBox[{"(", 
     RowBox[{"65", "+", 
      RowBox[{"4096", " ", 
       SuperscriptBox["h", "2"]}], "+", 
      RowBox[{"1984", " ", "h", " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"244", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "2560"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"145", "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["h", "2"]}], "+", 
      RowBox[{"4544", " ", "h", " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"564", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "5120"], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "32"], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "32"], "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.92261846708029*^9, 3.931678864399905*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"24fd9803-b8d0-46f4-984d-ef8794e4e511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"3", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.923027173923152*^9, 3.9230271829157467`*^9}, {
  3.923027280361275*^9, 3.9230272816018*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"e2db80b3-e09b-48db-b3d4-805d4cd36bad"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["z", "2"], "32"], "+", 
  FractionBox[
   SuperscriptBox["z", "3"], "32"], "+", 
  FractionBox[
   RowBox[{"29", " ", 
    SuperscriptBox["z", "4"]}], "1024"], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["z", "5"]}], "512"], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"3", "/", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[CapitalDelta]"}], "16"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[CapitalDelta]"}], "48"], "+", 
     FractionBox[
      RowBox[{"35", " ", 
       SuperscriptBox["z", "4"], " ", "\[CapitalDelta]"}], "512"], "+", 
     FractionBox[
      RowBox[{"63", " ", 
       SuperscriptBox["z", "5"], " ", "\[CapitalDelta]"}], "1280"]}], ")"}]}],
   "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
     "+", 
     RowBox[{
      FractionBox["1", "8"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
     "+", 
     RowBox[{
      SuperscriptBox["z", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"8", " ", 
          SuperscriptBox["h", "2"]}], "5"], "+", 
        FractionBox[
         RowBox[{"31", " ", "h", " ", "\[CapitalDelta]"}], "40"], "+", 
        FractionBox[
         RowBox[{"61", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "640"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["z", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"9", " ", 
          SuperscriptBox["h", "2"]}], "5"], "+", 
        FractionBox[
         RowBox[{"71", " ", "h", " ", "\[CapitalDelta]"}], "80"], "+", 
        FractionBox[
         RowBox[{"141", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "1280"]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9316786115352354`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"684988c0-fabc-4a25-9576-87619c23b9f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.931678830797246*^9, 3.931678832251086*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"e7ab8a7c-4fab-41b4-be92-bc542e52adbd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], 
     "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], 
     "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107264", " ", 
       SuperscriptBox["h", "4"]}], "-", 
      RowBox[{"45312", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"35104", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
      RowBox[{"5136", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
      RowBox[{"211", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
   RowBox[{"131072", " ", 
    SuperscriptBox["\[CapitalDelta]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107264", " ", 
       SuperscriptBox["h", "4"]}], "-", 
      RowBox[{"45312", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"71968", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
      RowBox[{"11280", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
      RowBox[{"467", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
   RowBox[{"262144", " ", 
    SuperscriptBox["\[CapitalDelta]", "4"]}]], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"3104", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"1712", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"211", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"131072", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7200", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3760", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"467", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["c", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["h", "8"], "+", 
        FractionBox[
         SuperscriptBox["h", "2"], 
         RowBox[{"4", " ", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"23", " ", "\[CapitalDelta]"}], "192"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "h"}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["h", "2"]}], "\[CapitalDelta]"], "+", 
        RowBox[{"13", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7520", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3728", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"2701", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"32768", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6400", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3840", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"17120", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"8400", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"5057", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"81920", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9316789671439686`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"868582f4-8ece-425a-bb85-97c4270769db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.9316788367829103`*^9, 3.931678837531721*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b1ddd7d8-f25e-47b4-aae4-69bd24ff1482"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"72", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4096", " ", 
    SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"24", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"72", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4096", " ", 
    SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"53", "-", 
         RowBox[{"1284", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
      RowBox[{"768", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"236", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"107", "+", 
         RowBox[{"844", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"159", "+", 
         RowBox[{"1676", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"31", "+", 
         RowBox[{"4388", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"524288", " ", 
    SuperscriptBox["\[CapitalDelta]", "5"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"48", " ", "h", " ", 
       RowBox[{"(", 
        RowBox[{"39", "-", 
         RowBox[{"940", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
      RowBox[{"768", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"7", "+", 
         RowBox[{"236", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["h", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"159", "+", 
         RowBox[{"1676", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[CapitalDelta]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"235", "+", 
         RowBox[{"1868", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
      RowBox[{"32", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"95", "+", 
         RowBox[{"8996", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"1048576", " ", 
    SuperscriptBox["\[CapitalDelta]", "5"]}]], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"3104", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"1712", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"211", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"131072", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7200", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3760", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"467", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["c", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["h", "8"], "+", 
        FractionBox[
         SuperscriptBox["h", "2"], 
         RowBox[{"4", " ", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"23", " ", "\[CapitalDelta]"}], "192"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "h"}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["h", "2"]}], "\[CapitalDelta]"], "+", 
        RowBox[{"13", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7520", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3728", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"2701", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"32768", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6400", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3840", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"17120", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"8400", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"5057", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"81920", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9316791057685676`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"ceb48d0a-0464-452e-ba2a-0ecb55c4e457"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"5", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.931678838937556*^9, 3.9316788417547474`*^9}, {
  3.931679156864984*^9, 3.9316791582414055`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"d96e37fe-d271-4bbd-9780-c2f653ec473c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], 
     "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "12"}], " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], 
     "2"]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "5"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107264", " ", 
       SuperscriptBox["h", "4"]}], "-", 
      RowBox[{"45312", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"35104", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
      RowBox[{"5136", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
      RowBox[{"211", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
   RowBox[{"131072", " ", 
    SuperscriptBox["\[CapitalDelta]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"107264", " ", 
       SuperscriptBox["h", "4"]}], "-", 
      RowBox[{"45312", " ", 
       SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"71968", " ", 
       SuperscriptBox["h", "2"], " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
      RowBox[{"11280", " ", "h", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
      RowBox[{"467", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
   RowBox[{"262144", " ", 
    SuperscriptBox["\[CapitalDelta]", "4"]}]], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
      RowBox[{"4096", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
      RowBox[{"4096", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40704", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"5376", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"992", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"848", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"107", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"524288", " ", 
       SuperscriptBox["\[CapitalDelta]", "5"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40704", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"5376", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"3040", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"1872", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"235", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"1048576", " ", 
       SuperscriptBox["\[CapitalDelta]", "5"]}]]}], ")"}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
       RowBox[{"512", " ", 
        SuperscriptBox["\[CapitalDelta]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "h"}], "+", "\[CapitalDelta]"}], ")"}], "2"]}], 
      RowBox[{"512", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"3104", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"1712", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"211", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"131072", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13056", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3328", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7200", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3760", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"467", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"262144", " ", 
       SuperscriptBox["\[CapitalDelta]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"5", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["h", "8"], "+", 
        FractionBox[
         SuperscriptBox["h", "2"], 
         RowBox[{"4", " ", "\[CapitalDelta]"}]], "+", 
        FractionBox[
         RowBox[{"23", " ", "\[CapitalDelta]"}], "192"]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"z", " ", "\[CapitalDelta]"}], "2"], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", "h"}], "+", 
        FractionBox[
         RowBox[{"16", " ", 
          SuperscriptBox["h", "2"]}], "\[CapitalDelta]"], "+", 
        RowBox[{"13", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1280", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"768", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"7520", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3728", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"2701", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"32768", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6400", " ", 
          SuperscriptBox["h", "4"]}], "-", 
         RowBox[{"3840", " ", 
          SuperscriptBox["h", "3"], " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"17120", " ", 
          SuperscriptBox["h", "2"], " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"8400", " ", "h", " ", 
          SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
         RowBox[{"5057", " ", 
          SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}]}], 
      RowBox[{"81920", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9316791544616003`*^9, 3.931679289850597*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"04cc52dd-69fb-492b-a1b3-4b202ac28e87"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.8 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f989b409-68dc-4722-984d-78c0cef49f81"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 173, 3, 78, "Title",ExpressionUUID->"84ff3c97-9c8c-480a-8e79-d633f8d89499"],
Cell[CellGroupData[{
Cell[778, 29, 662, 19, 38, "Subsubsection",ExpressionUUID->"170add10-639d-4120-987f-73e1c890651f"],
Cell[1443, 50, 39550, 1061, 722, "Input",ExpressionUUID->"33aacf55-1dc3-47b1-b60d-30e6f92c1339"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41030, 1116, 276, 5, 36, "Subsubsection",ExpressionUUID->"bc485f8f-772b-4f96-a79d-7db27280d6da"],
Cell[41309, 1123, 1670, 40, 35, "Input",ExpressionUUID->"226078f3-d7f1-487b-bd28-f65ed33e2133"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43016, 1168, 246, 6, 36, "Subsubsection",ExpressionUUID->"20cb888d-408d-414a-a1fc-3db8f0e2fc32"],
Cell[CellGroupData[{
Cell[43287, 1178, 203, 3, 22, "Input",ExpressionUUID->"eb8be472-1c27-4ef5-b08e-0e81257f2b7d"],
Cell[43493, 1183, 13634, 367, 248, "Output",ExpressionUUID->"d8f2268e-2463-4e2c-994a-ae18a23797ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57164, 1555, 226, 4, 22, "Input",ExpressionUUID->"e0d6a9a8-5909-4236-a2db-56166597eeb8"],
Cell[57393, 1561, 1117, 33, 45, "Output",ExpressionUUID->"3e2c408a-dacb-49ad-b6f1-75652afdec7f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58547, 1599, 226, 4, 22, "Input",ExpressionUUID->"007d6161-dbd6-4f46-8301-a5b91d880c39"],
Cell[58776, 1605, 2107, 66, 47, "Output",ExpressionUUID->"24fd9803-b8d0-46f4-984d-ef8794e4e511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60920, 1676, 271, 5, 22, "Input",ExpressionUUID->"e2db80b3-e09b-48db-b3d4-805d4cd36bad"],
Cell[61194, 1683, 2492, 79, 45, "Output",ExpressionUUID->"684988c0-fabc-4a25-9576-87619c23b9f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63723, 1767, 199, 3, 22, "Input",ExpressionUUID->"e7ab8a7c-4fab-41b4-be92-bc542e52adbd"],
Cell[63925, 1772, 6336, 181, 128, "Output",ExpressionUUID->"868582f4-8ece-425a-bb85-97c4270769db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70298, 1958, 201, 3, 22, "Input",ExpressionUUID->"b1ddd7d8-f25e-47b4-aae4-69bd24ff1482"],
Cell[70502, 1963, 8282, 233, 204, "Output",ExpressionUUID->"ceb48d0a-0464-452e-ba2a-0ecb55c4e457"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78821, 2201, 275, 5, 22, "Input",ExpressionUUID->"d96e37fe-d271-4bbd-9780-c2f653ec473c"],
Cell[79099, 2208, 8476, 241, 194, "Output",ExpressionUUID->"04cc52dd-69fb-492b-a1b3-4b202ac28e87"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Virasoro_and_W_3_algebra.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     42305,       1108]
NotebookOptionsPosition[     40763,       1076]
NotebookOutlinePosition[     41312,       1096]
CellTagsIndexPosition[     41269,       1093]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"NonCommutativeMultiply", ",", "Listable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CNumberQ", "[", "expr_", "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"FreeQ", "[", 
        RowBox[{"expr", ",", "#"}], "]"}], "&"}], "/@", "operators"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", "y_"}], ":=", 
   RowBox[{
    RowBox[{"x", " ", "y"}], "/;", 
    RowBox[{
     RowBox[{"CNumberQ", "[", "x", "]"}], "||", 
     RowBox[{"CNumberQ", "[", "y", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x_", "?", "CNumberQ"}], " ", "y_"}], ")"}], "**", "z_"}], ":=", 
   RowBox[{"x", " ", 
    RowBox[{"y", "**", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"y_", "?", "CNumberQ"}], " ", "z_"}], ")"}]}], ":=", 
   RowBox[{"y", " ", 
    RowBox[{"x", "**", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x_", "+", "y_"}], ")"}], "**", "z_"}], ":=", 
   RowBox[{
    RowBox[{"x", "**", "z"}], "+", 
    RowBox[{"y", "**", "z"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"x_", "**", 
    RowBox[{"(", 
     RowBox[{"y_", "+", "z_"}], ")"}]}], ":=", 
   RowBox[{
    RowBox[{"x", "**", "y"}], "+", 
    RowBox[{"x", "**", "z"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.49719643240625*^9, 3.4971964514375*^9}, {
   3.497196620921875*^9, 3.497196627015625*^9}, {3.497196678734375*^9, 
   3.4971966835625*^9}, 3.497196761453125*^9, 3.497200693670847*^9, 
   3.8858908918942275`*^9, {3.8891767320976696`*^9, 3.889176738488485*^9}, {
   3.889186942944668*^9, 3.8891869433904963`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"348b6724-8ce8-42e8-97cf-e0479e6b4a09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maxLevel", "=", " ", "3"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "maximal", " ", "level", " ", "of", " ", "Verma", " ", "module", " ", 
     "of", " ", 
     SubscriptBox["W", "3"]}], "-", 
    RowBox[{
    "algebra", " ", "that", " ", "you", " ", "are", " ", "going", " ", "to", 
     " ", "consider"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8891869984849243`*^9, 3.8891872223338957`*^9}, 
   3.8893554078139105`*^9, 3.9109630939618387`*^9, {3.9316794619781094`*^9, 
   3.9316794871484504`*^9}, {3.931679572594432*^9, 3.9316795845870733`*^9}, {
   3.9316796290473547`*^9, 3.9316796292822447`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"7c82c6a7-e0d7-4ddf-9391-86f2c707cc4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"operators", "=", 
   RowBox[{"{", 
    RowBox[{
    "L", ",", "vac", ",", "prim", ",", "primket", ",", " ", "braprim", ",", 
     "  ", "W"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "m__", "]"}], "**", 
    RowBox[{"L", "[", "n__", "]"}]}], ":=", 
   RowBox[{"L", "[", 
    RowBox[{"m", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", "m__", "]"}], "**", 
    RowBox[{"W", "[", "n__", "]"}]}], " ", ":=", " ", 
   RowBox[{"W", "[", 
    RowBox[{"m", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "n_"}], "]"}], "**", 
    RowBox[{"primket", "[", "_", "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"m___", ",", " ", "n_"}], "]"}], " ", "**", " ", 
    RowBox[{"primket", "[", "_", "]"}]}], " ", ":=", " ", 
   RowBox[{"0", " ", "/;", " ", 
    RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "0"}], "]"}], "**", 
    RowBox[{"primket", "[", "i_", "]"}]}], ":=", " ", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "i", "]"}], " ", 
    RowBox[{
     RowBox[{"L", "[", "m", "]"}], "**", 
     RowBox[{"primket", "[", "i", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"m___", ",", " ", "0"}], "]"}], " ", "**", " ", 
     RowBox[{"primket", "[", "i_", "]"}]}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"w", "[", "i", "]"}], " ", 
     RowBox[{
      RowBox[{"W", "[", "m", "]"}], "**", 
      RowBox[{"primket", "[", "i", "]"}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "n_"}], "]"}], "**", "primket"}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"m___", ",", " ", "n_"}], "]"}], " ", "**", " ", "primket"}], 
   " ", ":=", " ", 
   RowBox[{"0", " ", "/;", " ", 
    RowBox[{"n", ">", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"m___", ",", "0"}], "]"}], "**", "primket"}], ":=", "  ", 
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{
     RowBox[{"L", "[", "m", "]"}], "**", "primket"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"m___", ",", " ", "0"}], "]"}], " ", "**", " ", "primket"}], 
    " ", ":=", " ", 
    RowBox[{"w", " ", 
     RowBox[{
      RowBox[{"W", "[", "m", "]"}], "**", "primket"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "[", "_", "]"}], "**", 
    RowBox[{"L", "[", 
     RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "[", "_", "]"}], "**", 
    RowBox[{"W", "[", 
     RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "[", "i_", "]"}], "**", 
    RowBox[{"L", "[", 
     RowBox[{"0", ",", "m___"}], "]"}]}], ":=", " ", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "i", "]"}], " ", 
    RowBox[{
     RowBox[{"braprim", "[", "i", "]"}], "**", 
     RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "[", "i_", "]"}], "**", 
    RowBox[{"W", "[", 
     RowBox[{"0", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"w", "[", "i", "]"}], 
    RowBox[{
     RowBox[{"braprim", "[", "i", "]"}], "**", 
     RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", 
    RowBox[{"L", "[", 
     RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", 
    RowBox[{"W", "[", 
     RowBox[{"n_", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"0", "/;", 
    RowBox[{"n", "<", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", 
    RowBox[{"L", "[", 
     RowBox[{"0", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"\[CapitalDelta]", " ", 
    RowBox[{"braprim", "**", 
     RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", 
    RowBox[{"W", "[", 
     RowBox[{"0", ",", "m___"}], "]"}]}], ":=", 
   RowBox[{"w", " ", 
    RowBox[{"braprim", "**", 
     RowBox[{"L", "[", "m", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", 
    RowBox[{"a___", ",", "m_", ",", "n_", ",", "b___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"a", ",", "n", ",", "m", ",", "b"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", "n"}], ")"}], 
      RowBox[{"L", "[", 
       RowBox[{"a", ",", 
        RowBox[{"m", "+", "n"}], ",", "b"}], "]"}]}], "+", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "+", "n"}], "==", "0"}], ",", 
       RowBox[{"c", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", "^", "3"}], "-", "m"}], ")"}], "/", "12"}], " ", 
        RowBox[{"L", "[", 
         RowBox[{"a", ",", "b"}], "]"}]}], ",", "0"}], "]"}]}], "/;", 
    RowBox[{"m", ">", "n"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalLambda]", "[", "n_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", "k", "]"}], "**", 
        RowBox[{"L", "[", 
         RowBox[{"n", "-", "k"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"-", "maxLevel"}], ",", " ", 
         RowBox[{"Floor", "[", 
          RowBox[{"n", "/", "2"}], "]"}]}], "}"}]}], "]"}], " ", "+", " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"n", "-", "k"}], "]"}], " ", "**", " ", 
        RowBox[{"L", "[", "k", "]"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", 
         RowBox[{
          RowBox[{"Floor", "[", 
           RowBox[{"n", "/", "2"}], "]"}], "+", "1"}], ",", "maxLevel"}], 
        "}"}]}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"1", "/", "5"}], 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", 
            RowBox[{"n", "/", "2"}], "]"}], " ", "\[Equal]", " ", "True"}], 
          ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"n", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"n", "/", "2"}]}], ")"}]}], ",", " ", "0"}], "]"}], " ", 
        "+", " ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"IntegerQ", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "+", "1"}], ")"}], "/", "2"}], "]"}], " ", 
           "\[Equal]", " ", "True"}], ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], ")"}]}], ",", 
          " ", "0"}], "]"}]}], ")"}], " ", 
      RowBox[{"L", "[", "n", "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\:0412\:0430\:0436\:043d\:043e", "!"}], " ", "\[CapitalLambda]", 
    " ", "\:0437\:0430\:0432\:0438\:0441\:0438\:0442", " ", "\:043e\:0442", 
    " ", "maxLevel"}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"a___", ",", " ", "m_", ",", " ", "n_", ",", " ", "b___"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"a", ",", " ", "n", ",", " ", "m", ",", " ", "b"}], "]"}], " ",
       "+", " ", 
      RowBox[{
       RowBox[{"9", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"W", "[", "a", "]"}], "**", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "-", "n"}], ")"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"\[Kappa]", "[", "c", "]"}], "/", "2"}], " ", 
               RowBox[{"\[CapitalLambda]", "[", 
                RowBox[{"n", "+", "m"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "m", "+", "2"}], ")"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m", "+", "n", "+", "3"}], ")"}], "/", "15"}]}], 
                 " ", "-", " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"n", "+", "2"}], ")"}], 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"m", "+", "2"}], ")"}], "/", "6"}]}]}], ")"}], 
               " ", 
               RowBox[{"L", "[", 
                RowBox[{"m", "+", "n"}], "]"}]}]}], ")"}]}], "+", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"m", "+", "n"}], " ", "\[Equal]", " ", "0"}], ",", " ", 
             RowBox[{"c", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", "^", "2"}], " ", "-", "1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"m", "^", "2"}], " ", "-", "4"}], ")"}]}], ")"}], 
               "/", "360"}]}], ",", " ", "0"}], "]"}]}], ")"}], "**", 
         RowBox[{"W", "[", "b", "]"}]}], ")"}]}]}], " ", "/;", " ", 
     RowBox[{"m", ">", "n"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "]"}], ":=", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "]"}], " ", ":=", " ", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"n___", ",", " ", "m_"}], "]"}], "**", 
    RowBox[{"L", "[", 
     RowBox[{"k_", ",", " ", "l___"}], "]"}]}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", "n", "]"}], " ", "**", 
      RowBox[{"L", "[", "k", "]"}], "**", 
      RowBox[{"W", "[", "m", "]"}], "**", 
      RowBox[{"L", "[", "l", "]"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", "-", 
        RowBox[{"2", "k"}]}], ")"}], 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"n", ",", " ", 
         RowBox[{"m", "+", "k"}]}], "]"}], "**", 
       RowBox[{"L", "[", "l", "]"}]}]}]}], "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[GreaterEqual]", " ", "0"}], " ", "&&", " ", 
       RowBox[{"k", "<", "0"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "<", "0"}], "&&", " ", 
       RowBox[{"k", "<", "0"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", 
     RowBox[{"l___", ",", " ", "k_"}], "]"}], "**", " ", 
    RowBox[{"W", "[", " ", 
     RowBox[{"m_", ",", " ", "n___"}], "]"}]}], ":=", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"L", "[", "l", "]"}], "**", 
      RowBox[{"W", "[", "m", "]"}], "**", 
      RowBox[{"L", "[", "k", "]"}], "**", 
      RowBox[{"W", "[", "n", "]"}]}], "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "k"}], "-", "m"}], ")"}], 
      RowBox[{
       RowBox[{"L", "[", "l", "]"}], "**", 
       RowBox[{"W", "[", " ", 
        RowBox[{
         RowBox[{"m", "+", "k"}], ",", " ", "n"}], "]"}]}]}]}], "/;", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", "\[GreaterEqual]", " ", "0"}], " ", "&&", " ", 
       RowBox[{"m", "<", "0"}]}], ")"}], "||", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"k", ">", "0"}], " ", "&&", " ", 
       RowBox[{"m", ">", "0"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"braprim", "[", "i_", "]"}], "**", 
    RowBox[{"primket", "[", "i_", "]"}]}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"braprim", "**", "primket"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conj", "[", 
    RowBox[{"a", ":", 
     RowBox[{"L", "[", "n___", "]"}]}], "]"}], ":=", " ", 
   RowBox[{"L", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"Reverse", "[", 
        RowBox[{"{", "n", "}"}], "]"}]}], ")"}], "/.", " ", 
     RowBox[{"List", "\[Rule]", " ", "Sequence"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conj", "[", 
    RowBox[{"a", ":", 
     RowBox[{"W", "[", "n___", "]"}]}], "]"}], ":=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"Length", "@", 
      RowBox[{"{", "n", "}"}]}]], 
    RowBox[{"W", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{"Reverse", "[", 
         RowBox[{"{", "n", "}"}], "]"}]}], ")"}], "/.", " ", 
      RowBox[{"List", "\[Rule]", " ", "Sequence"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Conj", "[", 
    RowBox[{"a", ":", 
     RowBox[{
      RowBox[{"L", "[", "n___", "]"}], "**", 
      RowBox[{"W", "[", "m___", "]"}]}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Conj", "[", 
     RowBox[{"W", "[", "m", "]"}], "]"}], "**", 
    RowBox[{"Conj", "[", 
     RowBox[{"L", "[", "n", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"Conj", ",", " ", "Listable"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Kappa]", "[", "c_", "]"}], ":=", " ", 
    RowBox[{"32", "/", 
     RowBox[{"(", 
      RowBox[{"22", "+", 
       RowBox[{"5", "c"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.479079418405846*^9, 3.4790794186986103`*^9}, {
   3.4790795730571823`*^9, 3.479079579823053*^9}, {3.4790797689795837`*^9, 
   3.479079769802596*^9}, {3.479083232338484*^9, 3.4790832937892017`*^9}, {
   3.479083334509206*^9, 3.479083408549267*^9}, {3.479084088709015*^9, 
   3.479084342791827*^9}, {3.47908462114603*^9, 3.479084623337145*^9}, {
   3.4790851433672037`*^9, 3.4790853295780277`*^9}, {3.49718880665625*^9, 
   3.497188857390625*^9}, {3.49718890534375*^9, 3.497188907265625*^9}, {
   3.497188964640625*^9, 3.497189090921875*^9}, {3.4971891641875*^9, 
   3.497189173296875*^9}, {3.497189427703125*^9, 3.4971894413125*^9}, {
   3.497189623953125*^9, 3.497189775125*^9}, {3.497189833375*^9, 
   3.4971899360625*^9}, {3.497190033828125*^9, 3.49719016996875*^9}, {
   3.4971903083125*^9, 3.497190366171875*^9}, {3.4971904476875*^9, 
   3.497190472625*^9}, {3.497190511328125*^9, 3.497190563765625*^9}, {
   3.4971924564375*^9, 3.497192528484375*^9}, {3.497192666890625*^9, 
   3.49719275246875*^9}, 3.497192788703125*^9, {3.49719283534375*^9, 
   3.497192852296875*^9}, {3.497192900890625*^9, 3.497192901453125*^9}, {
   3.4971930058125*^9, 3.497193030078125*^9}, {3.497193065828125*^9, 
   3.497193077*^9}, {3.497193109859375*^9, 3.497193224859375*^9}, {
   3.497193325296875*^9, 3.49719337465625*^9}, {3.497193499640625*^9, 
   3.497193517765625*^9}, {3.497193577125*^9, 3.4971936290625*^9}, {
   3.49719384634375*^9, 3.497193846609375*^9}, {3.497193908078125*^9, 
   3.497193911828125*^9}, {3.49719394375*^9, 3.497193943921875*^9}, {
   3.49719398728125*^9, 3.4971939925*^9}, {3.497194038546875*^9, 
   3.497194043609375*^9}, {3.49719409634375*^9, 3.4971940965625*^9}, {
   3.4971941359375*^9, 3.497194185171875*^9}, {3.497194257015625*^9, 
   3.49719428928125*^9}, {3.497194323015625*^9, 3.497194372703125*^9}, {
   3.497194576578125*^9, 3.497194657828125*^9}, {3.4971949873125*^9, 
   3.49719500253125*^9}, {3.497195055703125*^9, 3.497195061109375*^9}, {
   3.49719509178125*^9, 3.497195140421875*^9}, {3.49719520390625*^9, 
   3.497195409796875*^9}, {3.497195445953125*^9, 3.497195446140625*^9}, {
   3.4971969920625*^9, 3.497197100359375*^9}, {3.497197134578125*^9, 
   3.497197213515625*^9}, {3.49719725965625*^9, 3.497197277046875*^9}, {
   3.497198306453125*^9, 3.497198311859375*^9}, {3.49719885584375*^9, 
   3.497198856109375*^9}, {3.4971998620625*^9, 3.497199898578125*^9}, 
   3.497200756082775*^9, {3.497203390388198*^9, 3.497203403546928*^9}, {
   3.497203885031641*^9, 3.497204014914568*^9}, {3.497205205644782*^9, 
   3.4972052070526953`*^9}, {3.497429273316807*^9, 3.497429306049028*^9}, {
   3.498046948415506*^9, 3.498047053864089*^9}, {3.498047107146195*^9, 
   3.498047167908033*^9}, {3.498047388230483*^9, 3.498047422013837*^9}, {
   3.498049313534958*^9, 3.4980493246088753`*^9}, {3.498307312497402*^9, 
   3.498307348067354*^9}, {3.885891212022295*^9, 3.8858914045799704`*^9}, 
   3.8858914438484907`*^9, {3.885891516418724*^9, 3.8858916317834864`*^9}, {
   3.885891754879141*^9, 3.885891815631675*^9}, {3.885891846116482*^9, 
   3.8858918477164106`*^9}, {3.8858920164406443`*^9, 
   3.8858923557727776`*^9}, {3.885892397208438*^9, 3.885892449743457*^9}, {
   3.8858924810784817`*^9, 3.8858925046795063`*^9}, {3.885892539781371*^9, 
   3.8858926356185637`*^9}, {3.8858927667583303`*^9, 3.885892784208461*^9}, {
   3.886054789529727*^9, 3.886054796573172*^9}, {3.8860554577560406`*^9, 
   3.8860554614042315`*^9}, {3.8860555424376874`*^9, 3.886055545045056*^9}, {
   3.8860558463288*^9, 3.8860558477288833`*^9}, {3.886056331230588*^9, 
   3.886056344041544*^9}, {3.8860570495932646`*^9, 3.8860570551647444`*^9}, {
   3.8860570924467*^9, 3.886057097222622*^9}, {3.886057839489319*^9, 
   3.8860579352532797`*^9}, {3.8860590997042804`*^9, 3.886059314523862*^9}, {
   3.886059472173807*^9, 3.8860594827864237`*^9}, {3.886059552587291*^9, 
   3.8860595545258303`*^9}, {3.886059609809268*^9, 3.886059642260285*^9}, {
   3.8860596896342993`*^9, 3.886059771022851*^9}, 3.886059911126541*^9, {
   3.886059949319071*^9, 3.886059963605064*^9}, {3.886060935373798*^9, 
   3.8860610091822934`*^9}, {3.8860610780586233`*^9, 3.886061094911707*^9}, {
   3.8860611824022703`*^9, 3.8860611829172854`*^9}, {3.8860612159928617`*^9, 
   3.8860612332113624`*^9}, {3.8860635615046263`*^9, 3.8860635856870203`*^9}, 
   3.8862198171708255`*^9, {3.886219868802565*^9, 3.8862199523229623`*^9}, {
   3.8862202942534227`*^9, 3.886220370911233*^9}, {3.8862204993293405`*^9, 
   3.88622050435917*^9}, {3.8862219469953833`*^9, 3.886222064754055*^9}, {
   3.886222150184243*^9, 3.8862221630501523`*^9}, {3.886222293242112*^9, 
   3.886222312520486*^9}, {3.8862224925868564`*^9, 3.8862224950949316`*^9}, {
   3.88622255634698*^9, 3.8862225980514293`*^9}, {3.8862226533037577`*^9, 
   3.8862226534427214`*^9}, {3.8862228795181837`*^9, 3.886222912155154*^9}, {
   3.8862244238711834`*^9, 3.8862245249888363`*^9}, {3.8862245898921967`*^9, 
   3.886224644838355*^9}, {3.886224785597447*^9, 3.8862247917605934`*^9}, {
   3.8864277544331007`*^9, 3.886427797668144*^9}, {3.8864283212446966`*^9, 
   3.8864283221952305`*^9}, {3.8864297362447824`*^9, 3.886429802507636*^9}, {
   3.886432903079204*^9, 3.8864329061625323`*^9}, {3.8867871553150654`*^9, 
   3.8867872737042*^9}, {3.8891867905384483`*^9, 3.8891868776607833`*^9}, {
   3.889186925008604*^9, 3.889186927840228*^9}, {3.889187233212242*^9, 
   3.889187276059854*^9}, {3.889187676201107*^9, 3.889187853463065*^9}, {
   3.889187905961045*^9, 3.8891879175145383`*^9}, {3.8891881075226607`*^9, 
   3.889188131235013*^9}, {3.8891881745830584`*^9, 3.8891882562854214`*^9}, {
   3.889188813799761*^9, 3.8891888805815797`*^9}, {3.889355432271203*^9, 
   3.8893554372163906`*^9}, {3.8893555632213144`*^9, 
   3.8893555676869974`*^9}, {3.8893556385415387`*^9, 3.889355642396199*^9}, {
   3.910879546968255*^9, 3.9108795506447673`*^9}, {3.9108795911931753`*^9, 
   3.9108796225385513`*^9}, {3.9195141592096925`*^9, 
   3.9195141605430307`*^9}, {3.919514210595274*^9, 3.919514220784029*^9}, 
   3.931070260573456*^9, {3.9310702972654757`*^9, 3.9310702993436337`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"c2fca40e-9548-4c80-9336-b5e49bec997b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.497195296859375*^9, 3.49719530059375*^9}, {
   3.49719534834375*^9, 3.497195348578125*^9}, {3.497195430828125*^9, 
   3.4971954346875*^9}, {3.497195468296875*^9, 3.4971954740625*^9}, {
   3.497195512828125*^9, 3.49719566965625*^9}, {3.497195856*^9, 
   3.4971958606875*^9}, {3.497196363671875*^9, 3.497196369703125*^9}, {
   3.497199124734375*^9, 3.49719929978125*^9}, {3.497199364390625*^9, 
   3.497199365515625*^9}, {3.49719946525*^9, 3.49719946778125*^9}, {
   3.497199584859375*^9, 3.497199588828125*^9}, {3.49719970834375*^9, 
   3.49719978246875*^9}, {3.497199821734375*^9, 3.497199846578125*^9}, {
   3.497199885859375*^9, 3.49719988740625*^9}, {3.497199941296875*^9, 
   3.497199944765625*^9}, {3.497200352453125*^9, 3.49720046171875*^9}, {
   3.497202699523388*^9, 3.4972027564073668`*^9}, {3.497203231231595*^9, 
   3.497203233884053*^9}, {3.4972048281880407`*^9, 3.49720482925921*^9}, {
   3.497252349037966*^9, 3.497252363770356*^9}, {3.876212558546504*^9, 
   3.876212569895042*^9}, {3.8867873062415123`*^9, 3.8867873110851793`*^9}, {
   3.889186092372697*^9, 3.889186119491001*^9}, {3.8891862422140946`*^9, 
   3.8891862484291444`*^9}, 3.889186776306249*^9, {3.8891869084236774`*^9, 
   3.889186910857115*^9}, 
   3.9310702917130537`*^9},ExpressionUUID->"64da8ce5-4249-49c6-b191-\
3b36e15c307b"],

Cell[BoxData[{
 RowBox[{"ClearAll", "@", "v"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "3"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "number", " ", "n", " ", "determines", " ", "what", " ", 
    "maximum", " ", "level", " ", "of", " ", "Verma", " ", "module", " ", 
    "of", " ", "Virasoro", " ", "algebra", " ", "that", " ", "we", " ", 
    "\:0441onsider"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
    RowBox[{"i", "\[LessEqual]", " ", "n"}], ",", " ", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"v", " ", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"v", "=", " ", 
      RowBox[{"Join", "[", 
       RowBox[{"v", ",", "  ", 
        RowBox[{"L", "@@@", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"IntegerPartitions", "[", "i", "]"}]}], ")"}]}]}], "]"}]}],
      ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Threepoint", "[", 
       RowBox[{"h", ",", " ", "h", ",", " ", "i"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Threepoint", "[", 
        RowBox[{"h", ",", " ", "h"}], "]"}], "@@@", 
       RowBox[{"IntegerPartitions", "[", "i", "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Q", "[", "i", "]"}], " ", "=", " ", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"braprim", "**", 
        RowBox[{"Outer", "[", 
         RowBox[{"NonCommutativeMultiply", ",", 
          RowBox[{"Conj", "[", "v", "]"}], ",", "v"}], "]"}], "**", 
        "primket"}], "]"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9316794424063463`*^9, 3.9316794489214425`*^9}, {
  3.9316795429559717`*^9, 3.9316796042591066`*^9}, {3.931679651468422*^9, 
  3.9316796518680696`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"bcb5486f-421b-43a1-a42f-4e12cd66498d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.9316796535327587`*^9, 3.931679654075762*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"278c419b-7019-4a2f-9455-46af90ce6814"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
     RowBox[{"24", " ", "\[CapitalDelta]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
     RowBox[{"\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "c", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"12", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"24", " ", "\[CapitalDelta]"}], ",", 
     RowBox[{"12", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"24", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9316796544234066`*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"bd15ea1e-2f2c-41b4-93a2-bd680d5ea9f2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.889186259666896*^9, 3.8891862620418973`*^9}, {
  3.889186780821126*^9, 3.8891867823102884`*^9}, {3.9310702823343143`*^9, 
  3.931070283333396*^9}},ExpressionUUID->"b63f1aa6-67f2-4a31-8535-\
f2da45bab287"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ClearAll", "@", "t"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "@", "v"}], "\n", 
 RowBox[{
  RowBox[{"v", " ", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", " ", "=", " ", 
   RowBox[{"maxLevel", "-", "1"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "number", " ", "n", " ", "here", " ", "determines", " ", 
     "what", " ", "maximum", " ", "level", " ", "of", " ", "Verma", " ", 
     "module", " ", "of", " ", 
     SubscriptBox["W", "3"]}], "-", 
    RowBox[{"algebra", " ", "that", " ", "we", " ", 
     RowBox[{"\:0441onsider", ".", " ", "It"}], " ", "must", " ", "be", " ", 
     "less", " ", "or", " ", "equal", " ", "to", " ", "maxLevel"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t", "=", "0"}], ",", " ", 
   RowBox[{"t", "\[LessEqual]", " ", "n"}], ",", " ", 
   RowBox[{"t", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{"v", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"v", ",", " ", 
      RowBox[{"Flatten", "@", 
       RowBox[{"Outer", "[", 
        RowBox[{"NonCommutativeMultiply", ",", " ", 
         RowBox[{"L", "@@@", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"n", "-", "t"}], "]"}]}], ")"}]}], ",", " ", 
         RowBox[{"W", "@@@", 
          RowBox[{"(", 
           RowBox[{"-", 
            RowBox[{"IntegerPartitions", "[", "t", "]"}]}], ")"}]}]}], 
        "]"}]}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "[", "n", "]"}], " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"braprim", "**", 
    RowBox[{"Outer", "[", 
     RowBox[{"NonCommutativeMultiply", ",", 
      RowBox[{"Conj", "[", "v", "]"}], ",", "v"}], "]"}], "**", "primket"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.889177658279149*^9, 3.889177677001551*^9}, {
   3.8891777709255133`*^9, 3.889177771207477*^9}, 3.8891778298176575`*^9, {
   3.889177863342211*^9, 3.889177863469161*^9}, 3.8891779040092077`*^9, {
   3.8891827208474765`*^9, 3.8891827275194683`*^9}, 3.8891835973054967`*^9, {
   3.8891863251578665`*^9, 3.8891863254664216`*^9}, {3.8891865282733793`*^9, 
   3.889186535119808*^9}, 3.889186627593355*^9, 3.889186687390136*^9, {
   3.8891867551138735`*^9, 3.889186765117695*^9}, {3.8891869773939962`*^9, 
   3.889186986635562*^9}, {3.8891875949385777`*^9, 3.889187631352482*^9}, {
   3.8891878607175016`*^9, 3.8891878659606857`*^9}, {3.889187951023654*^9, 
   3.8891879593997297`*^9}, {3.8891882327710314`*^9, 3.889188233233656*^9}, {
   3.88918863400965*^9, 3.8891886427585087`*^9}, {3.8891889580552835`*^9, 
   3.8891889792065125`*^9}, {3.889355401124858*^9, 3.88935541280451*^9}, 
   3.889355577155624*^9, {3.889355652241806*^9, 3.889355654591943*^9}, {
   3.8893565721184626`*^9, 3.8893565798424873`*^9}, 3.910879650773226*^9, {
   3.9108797765463643`*^9, 3.9108797827957125`*^9}, 3.910962774257715*^9, 
   3.9109631068784356`*^9, {3.9195142434115887`*^9, 3.9195142435118513`*^9}, {
   3.919565599048706*^9, 3.9195655991489677`*^9}, {3.931070317059867*^9, 
   3.9310703205428543`*^9}, {3.9316796672002306`*^9, 3.931679728644285*^9}, {
   3.931679765722716*^9, 3.931679775389204*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"f7e7bd94-d524-4cee-8f4d-13a886b459ca"],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.889188234984769*^9, 3.889188283380354*^9}, 
   3.889188667092683*^9, {3.88918896342192*^9, 3.889188979678673*^9}, 
   3.88935546049759*^9, {3.8893555779551687`*^9, 3.889355599533763*^9}, {
   3.889355647460129*^9, 3.8893556550922966`*^9}, {3.88935657266735*^9, 
   3.8893565803443017`*^9}, 3.910879568602533*^9, 3.9108796288387933`*^9, 
   3.910879784630871*^9, 3.9109238780175605`*^9, 3.9109627755703354`*^9, {
   3.910963101502846*^9, 3.91096310839114*^9}, 3.919514248113064*^9, 
   3.9195655997828007`*^9, 3.931070324529065*^9, 3.931679746223481*^9, 
   3.931679776283049*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"fa20979f-07aa-4d63-87ea-40dd14d43fbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"6", " ", "\[CapitalDelta]"}], ",", 
     RowBox[{"9", " ", "w"}], ",", 
     RowBox[{"6", " ", "w"}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"45", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        "\[CapitalDelta]"}], 
       RowBox[{"44", "+", 
        RowBox[{"10", " ", "c"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"6", " ", "\[CapitalDelta]"}], ",", 
     RowBox[{"4", " ", "\[CapitalDelta]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{"w", "+", 
        RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{"12", " ", "w"}], ",", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"]}], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        "\[CapitalDelta]"}], 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "9"}], " ", "w"}], ",", 
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"(", 
       RowBox[{"w", "+", 
        RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SuperscriptBox["w", "2"]}], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}]]}], ",", 
     FractionBox[
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}]], ",", 
     FractionBox[
      RowBox[{"27", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"44", "+", 
       RowBox[{"10", " ", "c"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", "w"}], ",", 
     RowBox[{
      RowBox[{"-", "12"}], " ", "w"}], ",", 
     FractionBox[
      RowBox[{"18", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"36", " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "c", "+", 
          RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"27", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "c", "+", 
          RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"45", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        "\[CapitalDelta]"}], 
       RowBox[{"44", "+", 
        RowBox[{"10", " ", "c"}]}]]}], ",", 
     RowBox[{
      RowBox[{"18", " ", 
       SuperscriptBox["w", "2"]}], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        "\[CapitalDelta]"}], 
       RowBox[{"22", "+", 
        RowBox[{"5", " ", "c"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"27", " ", "w", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c", "-", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
       RowBox[{"44", "+", 
        RowBox[{"10", " ", "c"}]}]]}], ",", 
     FractionBox[
      RowBox[{"27", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "c", "+", 
         RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"22", "+", 
       RowBox[{"5", " ", "c"}]}]], ",", 
     FractionBox[
      RowBox[{"81", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "c", "-", 
            RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "34"}], "+", "c", "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "34"}], "+", "c"}], ")"}], " ", 
             "\[CapitalDelta]"}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.889188234984769*^9, 3.889188283380354*^9}, 
   3.889188667092683*^9, {3.88918896342192*^9, 3.889188979678673*^9}, 
   3.88935546049759*^9, {3.8893555779551687`*^9, 3.889355599533763*^9}, {
   3.889355647460129*^9, 3.8893556550922966`*^9}, {3.88935657266735*^9, 
   3.8893565803443017`*^9}, 3.910879568602533*^9, 3.9108796288387933`*^9, 
   3.910879784630871*^9, 3.9109238780175605`*^9, 3.9109627755703354`*^9, {
   3.910963101502846*^9, 3.91096310839114*^9}, 3.919514248113064*^9, 
   3.9195655997828007`*^9, 3.931070324529065*^9, 3.931679746223481*^9, 
   3.931679777490867*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"fd47c918-a560-44a7-b0f8-e5702b52ff5f"]
}, Open  ]]
},
WindowSize->{1141.2, 565.1999999999999},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>0.95,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a97ffa21-005d-4bdc-99c9-ca0b991eca4b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 2111, 63, 199, "Input",ExpressionUUID->"348b6724-8ce8-42e8-97cf-e0479e6b4a09"],
Cell[2659, 85, 742, 17, 26, "Input",ExpressionUUID->"7c82c6a7-e0d7-4ddf-9391-86f2c707cc4d"],
Cell[3404, 104, 21117, 549, 872, "Input",ExpressionUUID->"c2fca40e-9548-4c80-9336-b5e49bec997b"],
Cell[24524, 655, 1359, 20, 26, "Input",ExpressionUUID->"64da8ce5-4249-49c6-b191-3b36e15c307b"],
Cell[25886, 677, 1900, 46, 209, "Input",ExpressionUUID->"bcb5486f-421b-43a1-a42f-4e12cd66498d"],
Cell[CellGroupData[{
Cell[27811, 727, 205, 4, 26, "Input",ExpressionUUID->"278c419b-7019-4a2f-9455-46af90ce6814"],
Cell[28019, 733, 1352, 38, 30, "Output",ExpressionUUID->"bd15ea1e-2f2c-41b4-93a2-bd680d5ea9f2"]
}, Open  ]],
Cell[29386, 774, 253, 4, 26, "Input",ExpressionUUID->"b63f1aa6-67f2-4a31-8535-f2da45bab287"],
Cell[CellGroupData[{
Cell[29664, 782, 3371, 70, 245, "Input",ExpressionUUID->"f7e7bd94-d524-4cee-8f4d-13a886b459ca"],
Cell[33038, 854, 713, 11, 30, "Output",ExpressionUUID->"fa20979f-07aa-4d63-87ea-40dd14d43fbc"],
Cell[33754, 867, 6993, 206, 217, "Output",ExpressionUUID->"fd47c918-a560-44a7-b0f8-e5702b52ff5f"]
}, Open  ]]
}
]
*)



==> anc/W3-alpha-blocks.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    231575,       6070]
NotebookOptionsPosition[    228307,       6002]
NotebookOutlinePosition[    228775,       6020]
CellTagsIndexPosition[    228732,       6017]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Calculations of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", "3"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "30b5c180-078a-47ff-a2d1-784ec68b9866"],
 "conformal blocks for \[Alpha]-heavy operators"
}], "Title",
 CellChangeTimes->{{3.9316758768061175`*^9, 3.931675926204335*^9}, 
   3.9316762090461063`*^9},ExpressionUUID->"d8b1c1b2-bde5-499c-95a1-\
b345766a0402"],

Cell[CellGroupData[{

Cell[TextData[{
 "Firstly, we define a function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"WF", "[", "...", "]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ec70856d-6ee2-4741-8c1c-cb6e8df01201"],
 " which is a ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["W", "3"], "  ", "-"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "96e91dcd-0895-4bc2-91a5-4d85ef196a13"],
 "conformal block up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["z", "3"], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2f12f716-818a-4f83-986d-147fc023c400"],
 ". We calculate first four coefficients assuming that operators ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["O", "1"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7c6c7c14-954b-4be6-934c-3434fb977713"],
 "and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["O", "3"], " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "a9873f89-fa81-4928-a558-01a7b8a2db6d"],
 "are semi-degenerate."
}], "Subsubsection",
 CellChangeTimes->{{3.9316759462758417`*^9, 3.931676083955598*^9}, {
  3.9316761356345186`*^9, 
  3.9316762070847473`*^9}},ExpressionUUID->"935048d3-838a-463a-94af-\
7d34ac980231"],

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Kappa]", "[", "c_", "]"}], ":=", " ", 
     RowBox[{"32", "/", 
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", "c"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"32", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", 
          RowBox[{"1", "/", "5"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", "c"}]}], ")"}]}]}], " ", "-", 
      RowBox[{"1", "/", "5"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ1", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=",
      " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"3", " ", "w"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", " ", "w"}], ",", 
         RowBox[{
          RowBox[{"9", "/", "2"}], 
          RowBox[{"d", "[", 
           RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
          "\[CapitalDelta]"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ11", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"WQ11", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], " ", 
      "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"WQ1", "[", 
         RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgammabar1", "[", 
      RowBox[{
      "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
       "\[CapitalDelta]2_", ",", " ", "w_", ",", " ", "w1_", ",", " ", 
       "w2_"}], "]"}], ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", "\[CapitalDelta]2"}], 
       ",", 
       RowBox[{"w", "+", "w1", "+", "w2", "-", 
        FractionBox[
         RowBox[{"3", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
            "\[CapitalDelta]2"}], ")"}]}], 
         RowBox[{"2", " ", "\[CapitalDelta]2"}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgamma1", "[", 
      RowBox[{
      "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
       "\[CapitalDelta]4_", ",", " ", "w_", ",", " ", "w3_", ",", " ", 
       "w4_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
       "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4"}], 
       ",", 
       RowBox[{"(", 
        RowBox[{"w", "+", 
         RowBox[{"2", " ", "w3"}], "-", "w4", "+", 
         FractionBox[
          RowBox[{"3", " ", "w3", " ", 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
             "\[CapitalDelta]4"}], ")"}]}], 
          RowBox[{"2", " ", "\[CapitalDelta]3"}]]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WF1", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",",
        "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", "w1_", 
       ",", " ", "w2_", ",", " ", "w3_", ",", " ", "w4_", ",", " ", 
       "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"WF1", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", ",",
         " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
        "\[CapitalDelta]", ",", " ", "w"}], "]"}], "=", 
      RowBox[{"FullSimplify", "[", " ", 
       RowBox[{
        RowBox[{"Wgammabar1", "[", 
         RowBox[{
         "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", " ", 
          "\[CapitalDelta]2", ",", " ", "w", ",", " ", "w1", ",", " ", "w2"}],
          "]"}], ".", 
        RowBox[{"WQ11", "[", 
         RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        ".", 
        RowBox[{"Wgamma1", "[", 
         RowBox[{
         "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", " ", 
          "\[CapitalDelta]4", ",", " ", "w", ",", " ", "w3", ",", " ", "w4"}],
          "]"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ2", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], 
     " ", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", 
            RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"6", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"9", " ", "w"}], ",", 
         RowBox[{"6", " ", "w"}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"4", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"12", " ", "w"}], ",", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c", "-", 
             RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           "\[CapitalDelta]"}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"27", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c", "-", 
             RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"44", "+", 
           RowBox[{"10", " ", "c"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "w"}], ",", 
         RowBox[{
          RowBox[{"-", "12"}], " ", "w"}], ",", 
         FractionBox[
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c", "-", 
             RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
           "\[CapitalDelta]"}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"36", " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", "c", "+", 
              RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{"14", "+", "c", "+", 
              RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"45", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         RowBox[{
          RowBox[{"18", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"27", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", "c", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "34"}], "+", "c"}], ")"}], " ", 
                 "\[CapitalDelta]"}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
            ")"}]}]}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ22", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{"WQ22", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], " ", 
      "=", " ", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"WQ2", "[", 
         RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        "]"}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgammabar2", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
       "\[CapitalDelta]2_", ",", " ", "w_", ",", " ", "w1_", ",", " ", 
       "w2_"}], "]"}], ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]2"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
          "\[CapitalDelta]2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"w", "+", "w1", "+", "w2", "-", 
          FractionBox[
           RowBox[{"3", " ", "w2", " ", 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
              "\[CapitalDelta]2"}], ")"}]}], 
           RowBox[{"2", " ", "\[CapitalDelta]2"}]]}], ")"}]}], ",", 
       RowBox[{"w", "+", "w1", "+", "w2", "-", 
        FractionBox[
         RowBox[{"3", " ", "w2", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
            "\[CapitalDelta]2"}], ")"}]}], "\[CapitalDelta]2"]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "5"]}], "+", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "5"], "+", "\[CapitalDelta]"}], ")"}]}], 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
           "\[CapitalDelta]2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", "+", "w1", "+", "w2", "-", 
           FractionBox[
            RowBox[{"3", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2"}], ")"}]}], 
            RowBox[{"2", " ", "\[CapitalDelta]2"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"w", "+", "w1", "+", "w2", "-", 
           FractionBox[
            RowBox[{"3", " ", "w2", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]1", "+", 
               "\[CapitalDelta]2"}], ")"}]}], 
            RowBox[{"2", " ", "\[CapitalDelta]2"}]]}], ")"}]}]}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgamma2", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
       "\[CapitalDelta]4_", ",", " ", "w_", ",", " ", "w3_", ",", " ", 
       "w4_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "+", 
        RowBox[{"2", " ", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4"}], 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", " ", "w3"}], "-", "w4", "+", 
           FractionBox[
            RowBox[{"3", " ", "w3", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
               "\[CapitalDelta]4"}], ")"}]}], 
            RowBox[{"2", " ", "\[CapitalDelta]3"}]]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
         "1", "+", "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], ")"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"w", "+", 
          RowBox[{"5", " ", "w3"}], "-", "w4", "+", 
          FractionBox[
           RowBox[{"3", " ", "w3", " ", 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4"}], ")"}]}], "\[CapitalDelta]3"]}], ")"}]}], 
       ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", " ", "w3"}], "-", "w4", "+", 
           FractionBox[
            RowBox[{"3", " ", "w3", " ", 
             RowBox[{"(", 
              RowBox[{
              "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
               "\[CapitalDelta]4"}], ")"}]}], 
            RowBox[{"2", " ", "\[CapitalDelta]3"}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", " ", "w3"}], "-", "w4", "+", 
           FractionBox[
            RowBox[{"3", " ", "w3", " ", 
             RowBox[{"(", 
              RowBox[{
              "1", "+", "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
               "\[CapitalDelta]4"}], ")"}]}], 
            RowBox[{"2", " ", "\[CapitalDelta]3"}]]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "5"]}], "+", 
           FractionBox[
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["1", "5"], "+", "\[CapitalDelta]"}], ")"}]}], 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}]]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
           "\[CapitalDelta]4"}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"WF2", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",",
        "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", "w1_", 
       ",", " ", "w2_", ",", " ", "w3_", ",", " ", "w4_", ",", " ", 
       "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"WF2", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", ",",
         " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
        "\[CapitalDelta]", ",", " ", "w"}], "]"}], "=", " ", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{"Wgammabar2", "[", 
         RowBox[{
         "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
          " ", "\[CapitalDelta]2", ",", " ", "w", ",", " ", "w1", ",", " ", 
          "w2"}], "]"}], ".", 
        RowBox[{"WQ22", "[", 
         RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        ".", 
        RowBox[{"Wgamma2", "[", 
         RowBox[{
         "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
          " ", "\[CapitalDelta]4", ",", " ", "w", ",", " ", "w3", ",", " ", 
          "w4"}], "]"}]}], "]"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgamma3", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]3_", ",", " ", 
       "\[CapitalDelta]4_", ",", " ", "w_", ",", " ", "w3_", ",", " ", 
       "w4_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", " ", "+", " ", 
        RowBox[{"3", "\[CapitalDelta]3"}], " ", "-", " ", 
        "\[CapitalDelta]4"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", 
          RowBox[{"2", "\[CapitalDelta]3"}], "-", "\[CapitalDelta]4", "+", 
          "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
          "\[CapitalDelta]4"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4", 
          "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", "\[CapitalDelta]4", 
          "+", "2"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", 
          RowBox[{"2", "\[CapitalDelta]3"}], " ", "-", "\[CapitalDelta]4", 
          " ", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", 
          RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w3"}], 
            RowBox[{"2", "\[CapitalDelta]3"}]], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
             "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", " ", 
          "\[CapitalDelta]4", " ", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", " ", 
          "\[CapitalDelta]4", " ", "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", 
          RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w3"}], 
            RowBox[{"2", "\[CapitalDelta]3"}]], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
             "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", " ", 
          "\[CapitalDelta]4", " ", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", 
          RowBox[{"5", "w3"}], "-", "w4", "+", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w3"}], "\[CapitalDelta]4"], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
             "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", " ", "\[CapitalDelta]3", " ", "-", " ", 
          "\[CapitalDelta]4", " ", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w", "+", 
             RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "w3"}], 
               RowBox[{"2", "\[CapitalDelta]3"}]], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", " ", "-", "\[CapitalDelta]3", " ", "-", " ",
                 "\[CapitalDelta]4"}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w", " ", "+", " ", 
             RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "w3"}], 
               RowBox[{"2", "\[CapitalDelta]3"}]], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", " ", "-", "\[CapitalDelta]3", " ", "-", " ",
                 "\[CapitalDelta]4", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["9", "2"], " ", 
           RowBox[{"d", "[", 
            RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", " ", "+", " ", "\[CapitalDelta]3", " ", "-", 
             " ", "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{"w", "+", 
        RowBox[{"9", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
        RowBox[{
         FractionBox[
          RowBox[{"9", "w3"}], 
          RowBox[{"2", "\[CapitalDelta]3"}]], 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", " ", "-", "\[CapitalDelta]3", " ", "-", " ", 
           "\[CapitalDelta]4"}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"5", "w3"}], "-", "w4", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w3"}], "\[CapitalDelta]3"], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4", "+", "1"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w3"}], 
             RowBox[{"2", "\[CapitalDelta]3"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"d", "[", 
          RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]3", "-", 
           "\[CapitalDelta]4"}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w3"}], 
             RowBox[{"2", "\[CapitalDelta]3"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4", "+", "2"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w", "+", 
              RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
              RowBox[{
               FractionBox[
                RowBox[{"3", "w3"}], 
                RowBox[{"2", "\[CapitalDelta]3"}]], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", " ", "-", "\[CapitalDelta]3", " ", "-", 
                 " ", "\[CapitalDelta]4"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w", " ", "+", " ", 
              RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
              RowBox[{
               FractionBox[
                RowBox[{"3", "w3"}], 
                RowBox[{"2", "\[CapitalDelta]3"}]], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", " ", "-", "\[CapitalDelta]3", " ", "-", 
                 " ", "\[CapitalDelta]4", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"d", "[", 
             RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", " ", "+", " ", "\[CapitalDelta]3", " ", "-", 
              " ", "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         FractionBox["9", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], "-", 
           RowBox[{"1", "/", "5"}], "+", 
           RowBox[{
            RowBox[{"\[Kappa]", "[", "c", "]"}], 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", "1"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]3", " ", "-", 
           "\[CapitalDelta]4", " ", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"2", "w3"}], " ", "-", " ", "w4", " ", "+", " ", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w3"}], 
             RowBox[{"2", "\[CapitalDelta]3"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"d", "[", 
          RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"w", "+", 
           RowBox[{"5", "w3"}], "-", "w4", "+", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w3"}], "\[CapitalDelta]3"], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "-", "\[CapitalDelta]3", "-", 
              "\[CapitalDelta]4"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["27", "2"], " ", 
         RowBox[{"\[Kappa]", "[", "c", "]"}], " ", "w", " ", 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", 
           RowBox[{"2", "\[CapitalDelta]3"}], " ", "-", "\[CapitalDelta]4"}], 
          ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wgammabar3", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]_", ",", "\[CapitalDelta]1_", ",", " ", 
       "\[CapitalDelta]2_", ",", " ", "w_", ",", " ", "w1_", ",", " ", 
       "w2_"}], "]"}], ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", " ", "+", " ", 
        RowBox[{"3", "\[CapitalDelta]2"}], " ", "-", " ", 
        "\[CapitalDelta]1"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", " ", "\[CapitalDelta]2", " ", "-", 
          "\[CapitalDelta]1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", 
          RowBox[{"2", "\[CapitalDelta]2"}], " ", "-", " ", 
          "\[CapitalDelta]1", "+", "1"}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
          "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
          "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
          "\[CapitalDelta]1"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalDelta]", "+", 
          RowBox[{"2", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]1", "+", 
          "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", "w2", "+", "w1", "-", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w2"}], 
            RowBox[{"2", "\[CapitalDelta]2"}]], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
          "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
          "+", "1"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", "w2", "+", "w1", "-", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w2"}], 
            RowBox[{"2", "\[CapitalDelta]2"}]], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1", 
          "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"w", "+", "w2", "+", "w1", "-", 
          RowBox[{
           FractionBox[
            RowBox[{"3", "w2"}], "\[CapitalDelta]2"], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "\[CapitalDelta]", "+", "\[CapitalDelta]2", " ", "-", " ", 
          "\[CapitalDelta]1", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"w", "+", "w2", "+", "w1", " ", "-", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "w2"}], 
               RowBox[{"2", "\[CapitalDelta]2"}]], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
                "\[CapitalDelta]1"}], ")"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"w", "+", "w2", "+", "w1", "-", 
             RowBox[{
              FractionBox[
               RowBox[{"3", "w2"}], 
               RowBox[{"2", "\[CapitalDelta]2"}]], 
              RowBox[{"(", 
               RowBox[{
               "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
                "\[CapitalDelta]1", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           FractionBox["9", "2"], " ", 
           RowBox[{"d", "[", 
            RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
            "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
             "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], ",", " ", 
       RowBox[{"w", "+", "w1", "-", 
        RowBox[{
         FractionBox[
          RowBox[{"9", " ", "w2"}], 
          RowBox[{"2", "\[CapitalDelta]2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
           "\[CapitalDelta]1"}], ")"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", "+", "w2", "+", "w1", " ", "-", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w2"}], "\[CapitalDelta]2"], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", " ", "+", " ", "\[CapitalDelta]2", " ", "-", 
              " ", "\[CapitalDelta]1", " ", "+", "1"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"w", " ", "+", " ", "w2", "+", "w1", " ", "-", " ", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w2"}], 
             RowBox[{"2", "\[CapitalDelta]2"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "+", "\[CapitalDelta]2", " ", "-", " ", 
              "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], " ", "+", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"d", "[", 
          RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", " ", 
           "\[CapitalDelta]1"}], ")"}]}]}], ",", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"w", " ", "+", " ", "w2", "+", "w1", " ", "-", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w2"}], 
             RowBox[{"2", "\[CapitalDelta]2"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "+", "\[CapitalDelta]2", " ", "-", " ", 
              "\[CapitalDelta]1", "+", "2"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"w", "+", "w2", "+", "w1", " ", "-", 
              RowBox[{
               FractionBox[
                RowBox[{"3", "w2"}], 
                RowBox[{"2", " ", "\[CapitalDelta]2"}]], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
                 "\[CapitalDelta]1"}], ")"}]}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"w", "+", "w2", "+", "w1", "-", 
              RowBox[{
               FractionBox[
                RowBox[{"3", "w2"}], 
                RowBox[{"2", " ", "\[CapitalDelta]2"}]], 
               RowBox[{"(", 
                RowBox[{
                "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
                 "\[CapitalDelta]1", "+", "1"}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["9", "2"], " ", 
            RowBox[{"d", "[", 
             RowBox[{"c", ",", " ", "\[CapitalDelta]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
              "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "2"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], "-", 
           RowBox[{"1", "/", "5"}], "+", 
           RowBox[{
            RowBox[{"\[Kappa]", "[", "c", "]"}], 
            RowBox[{"(", 
             RowBox[{"\[CapitalDelta]", "+", "1"}], ")"}]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
          "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", "\[CapitalDelta]1",
            "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"w", "+", "w2", "+", "w1", "-", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w2"}], 
             RowBox[{"2", " ", "\[CapitalDelta]2"}]], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
              "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"d", "[", 
          RowBox[{"c", ",", "\[CapitalDelta]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"w", "+", "w2", "+", "w1", "-", 
           RowBox[{
            FractionBox[
             RowBox[{"3", "w2"}], "\[CapitalDelta]2"], 
            RowBox[{"(", 
             RowBox[{
             "\[CapitalDelta]", "+", "\[CapitalDelta]2", "-", 
              "\[CapitalDelta]1"}], ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         FractionBox["27", "2"], "w", " ", 
         RowBox[{"\[Kappa]", "[", "c", "]"}], 
         RowBox[{"(", 
          RowBox[{"\[CapitalDelta]", "+", 
           RowBox[{"2", "\[CapitalDelta]2"}], "-", "\[CapitalDelta]1"}], 
          ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ3", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], 
     " ", ":=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"c", "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"24", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"15", " ", "w"}], ",", 
         RowBox[{"36", " ", "w"}], ",", 
         RowBox[{"24", " ", "w"}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"9", " ", "w"}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"189", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "c", "+", 
            RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"12", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "c", "+", 
            RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"3", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"12", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"21", " ", "w"}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]"}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"135", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", "c", "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "66"}], "+", "c"}], ")"}], " ", 
               "\[CapitalDelta]"}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", " ", "\[CapitalDelta]"}], ",", 
         RowBox[{"12", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"24", " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"3", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"36", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"72", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"3", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "c", "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"60", " ", "w"}], ",", 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "+", 
            FractionBox[
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "c", "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"81", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"46", "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["w", "2"]}], "-", 
                RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"67", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"15", " ", "w"}], ",", 
         RowBox[{
          FractionBox["3", "2"], " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "c", "+", 
            RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"3", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"8", "+", "c", "+", 
              RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"88", "+", 
            RowBox[{"20", " ", "c"}]}]]}], ",", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]"}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"63", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"405", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", "c", "+", 
                RowBox[{"3", " ", "c", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"35", "+", 
                   RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"36", " ", "w"}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"w", "+", 
            RowBox[{"3", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{"36", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], ",", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]], 
          RowBox[{"27", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"10", " ", "c", " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"162", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"49", "+", 
                   RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "46"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"131", "+", 
                   RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", " ", "w"}], ",", 
         RowBox[{"12", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{"72", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]"}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         FractionBox[
          RowBox[{"72", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"54", "+", "c"}], ")"}], " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"54", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
              RowBox[{"14", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"180", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "c", "+", 
             RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"108", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"54", "+", "c"}], ")"}], " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]], 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"46", "+", "c", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"62", "+", "c", "+", 
                RowBox[{"128", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
            ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{
          RowBox[{"54", " ", 
           SuperscriptBox["w", "2"]}], "-", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"54", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"3", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "c", "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"11", " ", "\[CapitalDelta]"}]}], ")"}]}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]], 
          RowBox[{"27", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"44", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"10", " ", "c", " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"54", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
              RowBox[{"14", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"65", "+", 
                   RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "86"}], "+", 
                RowBox[{"11", " ", "c"}], "+", 
                RowBox[{"c", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"229", "+", 
                   RowBox[{"98", " ", "\[CapitalDelta]"}], "+", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ",", 
         FractionBox[
          RowBox[{"135", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]], 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"142", "+", "c", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", "c", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "34"}], "+", "c"}], ")"}], " ", 
                 "\[CapitalDelta]"}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"729", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["w", "2"]}], "-", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"231", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"704", " ", 
                 SuperscriptBox["w", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"375", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", " ", "w"}], ",", 
         RowBox[{"21", " ", "w"}], ",", 
         RowBox[{"60", " ", "w"}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"63", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"180", " ", "\[CapitalDelta]", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "c", "+", 
             RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"135", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["c", "2"]}], "+", 
             RowBox[{"6", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"91", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"111", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"44", "+", 
           RowBox[{"10", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"270", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "c", "+", 
             RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"302", "+", 
                RowBox[{"25", " ", "c"}], "+", 
                RowBox[{"320", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"36", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            "\[CapitalDelta]"}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "-", 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]"}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{"108", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], "+", 
            FractionBox[
             RowBox[{"\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "-", "c", "+", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}], 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}]]}], ")"}]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"27", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"162", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"108", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"54", "+", "c"}], ")"}], " ", "\[CapitalDelta]"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]], 
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"142", "+", "c", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", "c", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "34"}], "+", "c"}], ")"}], " ", 
                 "\[CapitalDelta]"}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         FractionBox[
          RowBox[{"270", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "c", "+", 
             RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         FractionBox[
          RowBox[{"162", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", "c", "+", 
                RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], "2"]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"729", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"62", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"29", "+", 
                 RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{"189", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", "c", "+", 
             RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"135", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "34"}], "+", "c", "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "66"}], "+", "c"}], ")"}], " ", 
               "\[CapitalDelta]"}], "-", 
              RowBox[{"96", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
           RowBox[{"44", "+", 
            RowBox[{"10", " ", "c"}]}]]}], ",", 
         FractionBox[
          RowBox[{"81", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{"46", "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["w", "2"]}], "-", 
                RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"67", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"22", "+", 
           RowBox[{"5", " ", "c"}]}]], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"405", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "34"}], "+", "c", "+", 
                RowBox[{"3", " ", "c", " ", "\[CapitalDelta]"}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"35", "+", 
                   RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "70"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"49", "+", 
                   RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "46"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"131", "+", 
                   RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]], 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"46", "+", "c", "+", 
                RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"62", "+", "c", "+", 
                RowBox[{"128", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
            ")"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], 
          RowBox[{"729", " ", "w", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "45"}], "+", 
                RowBox[{"160", " ", 
                 SuperscriptBox["w", "2"]}], "-", 
                RowBox[{"\[CapitalDelta]", " ", 
                 RowBox[{"(", 
                  RowBox[{"231", "+", 
                   RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"61", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"704", " ", 
                 SuperscriptBox["w", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"85", "+", 
                   RowBox[{"\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"375", "+", 
                    RowBox[{"2", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"16", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
         FractionBox[
          RowBox[{"81", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"128", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["w", "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c", "-", 
                RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
              "\[CapitalDelta]", " ", 
              RowBox[{"(", 
               RowBox[{"302", "+", 
                RowBox[{"25", " ", "c"}], "+", 
                RowBox[{"320", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"22", "+", 
              RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]], ",", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"729", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c", "-", 
              RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"62", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}], "+", 
              RowBox[{"6", " ", "\[CapitalDelta]", " ", 
               RowBox[{"(", 
                RowBox[{"29", "+", 
                 RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], ")"}]}], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "2"]}]]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"8", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], "3"]}]], "729", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "128"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}], " ", 
             SuperscriptBox["w", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "224"}], "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"16", "+", 
                  RowBox[{"9", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"131", "+", 
                  RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "c", "-", 
               RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
             "\[CapitalDelta]", " ", 
             RowBox[{"(", 
              RowBox[{"7948", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
               RowBox[{"4", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"355", "+", 
                  RowBox[{"3", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"203", "+", 
                    RowBox[{"74", " ", "\[CapitalDelta]"}], "+", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"4", " ", "\[CapitalDelta]", " ", 
                RowBox[{"(", 
                 RowBox[{"14521", "+", 
                  RowBox[{"6", " ", "\[CapitalDelta]", " ", 
                   RowBox[{"(", 
                    RowBox[{"3273", "+", 
                    RowBox[{"32", " ", "\[CapitalDelta]", " ", 
                    RowBox[{"(", 
                    RowBox[{"25", "+", 
                    RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "}"}]}], 
      "}"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WQ33", "[", 
      RowBox[{"c_", ",", " ", "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], 
     " ", ":=", 
     RowBox[{
      RowBox[{"WQ33", "[", 
       RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"Inverse", "[", 
        RowBox[{"WQ3", "[", 
         RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WF3", "[", 
     RowBox[{
     "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",", 
      "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", "w1_", 
      ",", " ", "w2_", ",", " ", "w3_", ",", " ", "w4_", ",", " ", 
      "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"WF3", "[", 
      RowBox[{
      "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
       "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", ",", 
       " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", "\[CapitalDelta]",
        ",", " ", "w"}], "]"}], " ", "=", " ", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"Wgammabar3", "[", 
        RowBox[{
        "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]1", ",", 
         " ", "\[CapitalDelta]2", ",", " ", "w", ",", " ", "w1", ",", " ", 
         "w2"}], "]"}], ".", 
       RowBox[{"WQ33", "[", 
        RowBox[{"c", ",", " ", "\[CapitalDelta]", ",", " ", "w"}], "]"}], ".", 
       RowBox[{"Wgamma3", "[", 
        RowBox[{
        "c", ",", " ", "\[CapitalDelta]", ",", " ", "\[CapitalDelta]3", ",", 
         " ", "\[CapitalDelta]4", ",", " ", "w", ",", " ", "w3", ",", " ", 
         "w4"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"WF", "[", 
      RowBox[{
      "c_", ",", " ", "\[CapitalDelta]1_", ",", " ", "\[CapitalDelta]2_", ",",
        "\[CapitalDelta]3_", ",", " ", "\[CapitalDelta]4_", ",", " ", "w1_", 
       ",", " ", "w2_", ",", " ", "w3_", ",", " ", "w4_", ",", " ", 
       "\[CapitalDelta]_", ",", " ", "w_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"WF", "[", 
       RowBox[{
       "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",", 
        "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", ",",
         " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
        "\[CapitalDelta]", ",", " ", "w"}], "]"}], "  ", "=", " ", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{
        RowBox[{"WF1", "[", 
         RowBox[{
         "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",",
           "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", 
          ",", " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
          "\[CapitalDelta]", ",", " ", "w"}], "]"}], "z"}], " ", "+", " ", 
       RowBox[{
        RowBox[{"WF2", "[", 
         RowBox[{
         "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",",
           "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", 
          ",", " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
          "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        SuperscriptBox["z", "2"]}], "  ", "+", 
       RowBox[{
        RowBox[{"WF3", "[", 
         RowBox[{
         "c", ",", " ", "\[CapitalDelta]1", ",", " ", "\[CapitalDelta]2", ",",
           "\[CapitalDelta]3", ",", " ", "\[CapitalDelta]4", ",", " ", "w1", 
          ",", " ", "w2", ",", " ", "w3", ",", " ", "w4", ",", " ", 
          "\[CapitalDelta]", ",", " ", "w"}], "]"}], 
        SuperscriptBox["z", "3"]}]}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8853689504848723`*^9, 3.8853689583481812`*^9}, 
   3.901451384065639*^9, {3.901451423345089*^9, 3.9014515022870364`*^9}, {
   3.9014515347268753`*^9, 3.9014515880954647`*^9}, {3.9015150248115664`*^9, 
   3.901515070632923*^9}, {3.9109247572695055`*^9, 3.9109248361233883`*^9}, {
   3.9109545417035027`*^9, 3.91095462508451*^9}, {3.9109547753917847`*^9, 
   3.9109547797415314`*^9}, {3.910955140723095*^9, 3.9109551683432035`*^9}, {
   3.910955275499913*^9, 3.910955275694072*^9}, {3.910955333594398*^9, 
   3.910955333809668*^9}, {3.910963628068082*^9, 3.9109636327791867`*^9}, 
   3.9109636739654183`*^9, 3.9109645861293106`*^9, 3.910964634779763*^9, 
   3.910970840872838*^9, 3.910972469164946*^9, {3.9109731108306046`*^9, 
   3.9109731291678658`*^9}, {3.912062151739639*^9, 3.912062162669632*^9}, {
   3.912062209590652*^9, 3.912062241639331*^9}, {3.912062943282415*^9, 
   3.9120629675417585`*^9}, 3.9120634411082125`*^9, {3.912063483844324*^9, 
   3.9120635257710056`*^9}, {3.912063585005437*^9, 3.9120635992672424`*^9}, 
   3.9120657410214577`*^9, 3.91206629835021*^9, {3.912066371162548*^9, 
   3.9120663827031994`*^9}, {3.9120664603679953`*^9, 3.9120665097781134`*^9}, 
   3.9120665556148624`*^9, 3.9120666039404097`*^9, 3.9195143999200263`*^9, {
   3.919515278679957*^9, 3.919515288196563*^9}, {3.919516854334835*^9, 
   3.919516870550993*^9}, {3.919565623130779*^9, 3.9195656493041077`*^9}, {
   3.9195746512765536`*^9, 3.919574662487296*^9}, {3.9195747354159913`*^9, 
   3.919574786340387*^9}, {3.919574934360659*^9, 3.919574963037001*^9}, {
   3.920196698454115*^9, 3.9201967061296844`*^9}, {3.9202059650491695`*^9, 
   3.9202062481574073`*^9}, {3.9202062954160995`*^9, 3.920206297680735*^9}, {
   3.920206335909463*^9, 3.920206584362748*^9}, 3.920207560641994*^9, 
   3.9208840789151816`*^9, 3.9211221051667304`*^9, {3.9211222353742743`*^9, 
   3.921122250600164*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"eeca0904-f76a-444d-bdd2-e998b280ba8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Now we plug equal external conformal \[Alpha] - dimensions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", "=", 
    RowBox[{
     SuperscriptBox["c", "\[Alpha]"], "\[Epsilon]H"}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "dbda7222-415f-4500-a935-f2b9f6414935"],
 " and pairwise equal ",
 Cell[BoxData[
  FormBox[
   RowBox[{"W", "-", "charges", " "}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9164b17c-3310-4519-9472-efd565f0ce4f"],
 " which satisfy a condition for semidegenerate operators:  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["w", "1"], " ", "=", " ", 
    RowBox[{
     RowBox[{"-", 
      SubscriptBox["w", "2"]}], " ", "=", " ", 
     RowBox[{
      SubscriptBox["w", "3"], " ", "=", " ", 
      RowBox[{
       SubscriptBox["w", "4"], " ", "=", " ", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["c", "\[Alpha]"]}], " ", 
        RowBox[{"d", "[", 
         RowBox[{"c", ",", 
          RowBox[{
           SuperscriptBox["c", "\[Alpha]"], "\[Epsilon]H"}]}], 
         "]"}]}]}]}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b80ccf27-c50d-425a-bfb9-b9e3a2845575"],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "[", 
    RowBox[{"c", ","}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "06b9778e-8e0a-4461-bbd8-f63d632bdc7f"],
 " ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalDelta]", "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"32", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "+", 
         RowBox[{"1", "/", "5"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"22", "+", 
         RowBox[{"5", "c"}]}], ")"}]}]}], " ", "-", 
     RowBox[{"1", "/", "5.", " "}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3a0e4afd-8dde-4288-b786-e480f92c7514"],
 " For internal dimension we also plug \[Alpha]-dependence of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6ee43668-9d3a-41bd-8111-afc1d479ed84"],
 "-charges but keep them independent.\n\nHere we expand the logarithmic block \
in terms of ",
 Cell[BoxData[
  FormBox["z", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c3afeeb5-6a5f-4a7e-a3ab-cef7fd737b1a"],
 " around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "72ac18b6-5a06-432a-8cdf-1b7f0e384a30"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.931676115244512*^9, 3.9316761283746786`*^9}, {
  3.931676217624276*^9, 3.931676623224306*^9}, {3.9316766715657234`*^9, 
  3.931676696403103*^9}},ExpressionUUID->"4e1be0c2-669b-4ed9-b56e-\
11f764baf3e9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"WF", "[", 
       RowBox[{"c", ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]H"}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]H"}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]H"}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]H"}], ",", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["c", "\[Alpha]"]}], 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", " "}], "\[Alpha]"], "\[Epsilon]H"}]}], "]"}], 
          RowBox[{"1", "/", "2"}]], "\[Epsilon]H"}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", " "}], "\[Alpha]"], "\[Epsilon]H"}]}], "]"}], 
          RowBox[{"1", "/", "2"}]], "\[Epsilon]H"}], ",", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["c", "\[Alpha]"]}], " ", "\[Epsilon]H", " ", 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", " "}], "\[Alpha]"], "\[Epsilon]H"}]}], "]"}], 
          RowBox[{"1", "/", "2"}]]}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], 
         SuperscriptBox[
          RowBox[{"d", "[", 
           RowBox[{"c", ",", " ", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", " "}], "\[Alpha]"], "\[Epsilon]H"}]}], "]"}], 
          RowBox[{"1", "/", "2"}]], "\[Epsilon]H"}], ",", 
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], ",", "0"}], 
       "]"}], " ", "]"}], ",", "  ", 
     RowBox[{"{", 
      RowBox[{"z", ",", " ", "0", ",", "3"}], "}"}]}], "]"}], ",", " ", "z", 
   ",", " ", "FullSimplify"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9120666358572316`*^9, {3.912175890119377*^9, 3.912175894849725*^9}, {
   3.912177894905634*^9, 3.912177896012431*^9}, {3.9201966827784586`*^9, 
   3.920196710215522*^9}, {3.92020493618602*^9, 3.9202049402116385`*^9}, {
   3.9202066493144283`*^9, 3.920206652999146*^9}, {3.931675623527851*^9, 
   3.9316756562627273`*^9}},ExpressionUUID->"5326a57d-a359-465c-9890-\
a8528587e25b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["c", "\[Alpha]"], " ", "z", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", "c", "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["c", "\[Alpha]"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", "-", "c", "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "c", "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}], ")"}], "2"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", 
       RowBox[{
        SuperscriptBox["c", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "c"}], ")"}], " ", "\[Epsilon]"}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["c", "\[Alpha]"], " ", 
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", "c", " ", 
       "\[Epsilon]"}], "-", 
      RowBox[{"2048", " ", 
       SuperscriptBox["c", 
        RowBox[{"4", " ", "\[Alpha]"}]], " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Epsilon]"}], "+", 
         RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["c", 
        RowBox[{"3", " ", "\[Alpha]"}]], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"94", "+", 
            RowBox[{"57", " ", "c"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{"22", "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
          "\[Epsilon]H"}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
       SuperscriptBox["c", "\[Alpha]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "52"}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"116", "+", 
               RowBox[{"3", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
          "\[Epsilon]H"}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["c", 
        RowBox[{"2", " ", "\[Alpha]"}]], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "264"}], "+", 
            RowBox[{"216", " ", "c"}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["c", "2"]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "124"}], "+", 
            RowBox[{"7", " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"16", "+", "c"}], ")"}]}]}], ")"}], " ", "\[Epsilon]", 
          " ", "\[Epsilon]H"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"70", "+", "c"}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["z", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1536", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "c"}], ")"}], "3"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"22", "+", 
          RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
        SuperscriptBox["c", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "118272"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"2535392", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"921616", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "483504"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35736"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "434"}], "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}], "+", 
          RowBox[{"3072", " ", "c", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"22", "+", 
             RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]H"}]}], 
         ")"}]}], "-", 
       RowBox[{"12079595520", " ", 
        SuperscriptBox["c", 
         RowBox[{"12", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "10"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"115", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"250", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
          RowBox[{"119", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "254586112"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"607513664", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"415986624", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "138169456"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76705648"}], "+", 
                    RowBox[{"25", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "241140"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1076", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7923776"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"12842176", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"7389008", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2100192"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "199212"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2548"}], "+", 
                    RowBox[{"27", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
            " ", "\[Epsilon]H"}], "-", 
          RowBox[{"400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"34", "+", 
             RowBox[{"7", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "-", 
       RowBox[{"125829120", " ", 
        SuperscriptBox["c", 
         RowBox[{"11", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7234"}], "+", 
             RowBox[{"167", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "320126"}], "+", 
             RowBox[{"8191", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "71570"}], "+", 
             RowBox[{"2221", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
          RowBox[{"675", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["c", 
         RowBox[{"3", " ", "\[Alpha]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6398328896"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "826954976"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"8548450144", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"3692889792", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"342169036", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"271242", "+", 
                    RowBox[{"25", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1000"}], "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3548738176", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1861827392"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2809468512"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"378625328", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"396803384", "+", 
                    RowBox[{"15", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2545404", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2090", "-", 
                    RowBox[{"229", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "110175520"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "108295696"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "26661968"}], "+", 
                   RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "319080"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"482", "+", "c"}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
          RowBox[{"6400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", "c"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{"8192", " ", 
        SuperscriptBox["c", 
         RowBox[{"9", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9929083944", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"1196832068", "+", 
                RowBox[{"5", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5593978"}], "+", 
                   RowBox[{"54367", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"48284129864", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"4229722164", "+", 
                RowBox[{"5", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "24931682"}], "+", 
                   RowBox[{"257747", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"(", 
            RowBox[{"726312648", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"71424404", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3213098"}], "+", 
                   RowBox[{"42071", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
          RowBox[{"225", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"46", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"34462", "+", "c"}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{"262144", " ", 
        SuperscriptBox["c", 
         RowBox[{"10", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "7"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "61610020"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1084748"}], "+", 
                RowBox[{"24239", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "176330564"}], "+", 
             RowBox[{"5", " ", "c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "229976"}], "+", 
                RowBox[{"5513", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"55361540", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"31276", "+", 
                RowBox[{"4841", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
          RowBox[{"4050", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "882"}], "+", 
             RowBox[{"29", " ", "c"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", 
         RowBox[{"4", " ", "\[Alpha]"}]], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"175248173056", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"702268279552", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "150247459520"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "277544668032"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41873530384"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "145238544"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"6504668", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12448"}], "+", 
                    RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "90405794816"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "90944822336"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"44575199744", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"34647698032", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"4318883456", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"14199332", "-", 
                    RowBox[{"693680", " ", "c"}], "+", 
                    RowBox[{"5625", " ", 
                    SuperscriptBox["c", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"4839634304", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"7121296160", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"2165594608", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"131506192", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "461776"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30082", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
            " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
          RowBox[{"6400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4776", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"3772", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"374", "+", "c"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "-", 
       RowBox[{"512", " ", 
        SuperscriptBox["c", 
         RowBox[{"8", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"301391777136", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"104609088608", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"2596062792", "+", 
                   RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22538664"}], "+", 
                    RowBox[{"176803", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"51287272192", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"12724693656", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"153655868", "+", 
                   RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2039510"}], "+", 
                    RowBox[{"15489", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"24585824304", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"10681665312", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"45920776", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9362296"}], "+", 
                    RowBox[{"14803", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
          RowBox[{"300", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"20301656", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"3634212", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "135846"}], "+", 
                   RowBox[{"1631", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{"64", " ", 
        SuperscriptBox["c", 
         RowBox[{"7", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"920476175584", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"899574562960", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"118212245680", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1309646328"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3166866"}], "+", 
                    RowBox[{"17633", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1630063657696", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"950950748496", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"91336007472", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1798614616"}], "+", 
                    RowBox[{"5860710", " ", "c"}], "-", 
                    RowBox[{"90415", " ", 
                    SuperscriptBox["c", "2"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"(", 
            RowBox[{"29890460576", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "20876788400"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4305420336"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"183503304", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3988206"}], "+", 
                    RowBox[{"41305", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
          RowBox[{"50", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"178569424", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"203988448", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"18546360", "+", 
                   RowBox[{"13", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49832"}], "+", 
                    RowBox[{"193", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", 
         RowBox[{"6", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "276044047424"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2791073740992"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1136761852976"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "75814265632"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2191097828", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4022012"}], "+", 
                    RowBox[{"20607", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "587631511840"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "865564875248"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "234339153008"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11752331384"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"427255894", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1035159"}], "+", 
                    RowBox[{"5590", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{"365982167104", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"229693734464", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17489606032"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4487481632"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"52890572", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1100076"}], "+", 
                    RowBox[{"3685", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
            " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
          RowBox[{"400", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "73662768"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"15108880", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"14171368", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1029480", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15167"}], "+", "c"}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["c", 
         RowBox[{"5", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2869008168320"}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"1123186966848", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"3422996337184", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"789732209680", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"28559960184", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1073280388"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2246046", "-", 
                    RowBox[{"8225", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"257823877568", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "838468678720"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "712015617520"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122217630176"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "722921068"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30996172", "+", 
                    RowBox[{"15", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24707"}], "+", 
                    RowBox[{"64", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
          RowBox[{"40", " ", 
           RowBox[{"(", 
            RowBox[{"7207900096", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "75575200768"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "35904861552"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1467427408"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30715444", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2005400"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"21691", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]", " ", 
           SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
          RowBox[{"3200", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9145280", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"15857200", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"1090544", "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "303712"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20312"}], "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"150", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "c", "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}], ")"}], "3"], 
     " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2156"}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "468"}], "+", 
          RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
       RowBox[{"64", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
        SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "-", 
       RowBox[{"3072", " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "c"}], "+", 
       RowBox[{
        SuperscriptBox["c", "\[Alpha]"], " ", 
        RowBox[{"(", 
         RowBox[{"14", "+", "c"}], ")"}], " ", "\[Epsilon]"}], "-", 
       RowBox[{"32", " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"40", "+", 
       RowBox[{"4", " ", "c"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "26"}], "+", "c"}], ")"}], " ", 
        SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "c"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
        SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["c", 
         RowBox[{"2", " ", "\[Alpha]"}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9121758999394684`*^9, 3.9121779086172037`*^9, 3.9201965394300394`*^9, {
   3.9201966884673843`*^9, 3.920196715213172*^9}, 3.9202049123683915`*^9, 
   3.9202049435869346`*^9, 3.920206610628867*^9, 3.920206656890753*^9, 
   3.920207572818101*^9, 3.920264943453388*^9, {3.9203641416498117`*^9, 
   3.9203641532308435`*^9}, 3.920384588638373*^9, 3.931675509984868*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"57801a52-2cfd-454a-9871-a91149f4b5c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Here we expand the logarithmic block with \[Alpha]-heavy operators  in \
terms of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", " ", "and", " ", "c"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c4bcea0d-b427-4d86-b41b-75c34165d10b"],
 " around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cc4a438a-e1aa-42ad-be36-706259c58375"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "=", "\[Infinity]"}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ee943f82-5564-476c-898d-70d696b7dd65"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.931676652370616*^9, 3.9316766663385954`*^9}, {
  3.931676707211277*^9, 
  3.9316767575139847`*^9}},ExpressionUUID->"bba3204e-b716-4caa-a6c5-\
721a88a7999c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WlogF", "[", "\[Alpha]_", "]"}], ":=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["c", "\[Alpha]"], " ", "z", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", "c", "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["c", "\[Alpha]"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", "-", "c", "+", 
         RowBox[{"32", " ", 
          SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c", "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}], ")"}], 
           "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "+", 
            RowBox[{
             SuperscriptBox["c", "\[Alpha]"], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", "c"}], ")"}], " ", "\[Epsilon]"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], 
        SuperscriptBox["c", "\[Alpha]"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", "c", " ", 
           "\[Epsilon]"}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["c", 
            RowBox[{"4", " ", "\[Alpha]"}]], " ", 
           SuperscriptBox["\[Epsilon]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"13", " ", "\[Epsilon]"}], "+", 
             RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["c", 
            RowBox[{"3", " ", "\[Alpha]"}]], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"94", "+", 
                RowBox[{"57", " ", "c"}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{"14", " ", 
              RowBox[{"(", 
               RowBox[{"22", "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
              "\[Epsilon]H"}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox["c", "\[Alpha]"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "52"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"116", "+", 
                   RowBox[{"3", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
              "\[Epsilon]H"}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["c", 
            RowBox[{"2", " ", "\[Alpha]"}]], " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "264"}], "+", 
                RowBox[{"216", " ", "c"}], "+", 
                RowBox[{"22", " ", 
                 SuperscriptBox["c", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "124"}], "+", 
                RowBox[{"7", " ", "c", " ", 
                 RowBox[{"(", 
                  RowBox[{"16", "+", "c"}], ")"}]}]}], ")"}], " ", 
              "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"70", "+", "c"}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1536", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c"}], ")"}], "3"], " ", "c", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
             SuperscriptBox["c", "\[Alpha]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "118272"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"2535392", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"921616", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "483504"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35736"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "434"}], "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                "\[Epsilon]"}], "+", 
               RowBox[{"3072", " ", "c", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"22", "+", 
                  RowBox[{"5", " ", "c"}]}], ")"}], " ", "\[Epsilon]H"}]}], 
              ")"}]}], "-", 
            RowBox[{"12079595520", " ", 
             SuperscriptBox["c", 
              RowBox[{"12", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"115", " ", 
                SuperscriptBox["\[Epsilon]", "2"]}], "+", 
               RowBox[{"250", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
               RowBox[{"119", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "254586112"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"607513664", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"415986624", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "138169456"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "76705648"}], "+", 
                    RowBox[{"25", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "241140"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1076", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7923776"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"12842176", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"7389008", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2100192"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "199212"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2548"}], "+", 
                    RowBox[{"27", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
                 " ", "\[Epsilon]H"}], "-", 
               RowBox[{"400", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"34", "+", 
                  RowBox[{"7", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "-", 
            RowBox[{"125829120", " ", 
             SuperscriptBox["c", 
              RowBox[{"11", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7234"}], "+", 
                  RowBox[{"167", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "320126"}], "+", 
                  RowBox[{"8191", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "71570"}], "+", 
                  RowBox[{"2221", " ", "c"}]}], ")"}], " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
               RowBox[{"675", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", 
              RowBox[{"3", " ", "\[Alpha]"}]], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6398328896"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "826954976"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"8548450144", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"3692889792", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"342169036", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"271242", "+", 
                    RowBox[{"25", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1000"}], "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{"3548738176", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1861827392"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2809468512"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"378625328", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"396803384", "+", 
                    RowBox[{"15", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2545404", "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2090", "-", 
                    RowBox[{"229", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"20", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "110175520"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "108295696"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26661968"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "319080"}], "+", 
                    RowBox[{"7", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"482", "+", "c"}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
               RowBox[{"6400", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "c"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", "c"}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["c", 
              RowBox[{"9", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"9929083944", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"1196832068", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5593978"}], "+", 
                    RowBox[{"54367", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"48284129864", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"4229722164", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24931682"}], "+", 
                    RowBox[{"257747", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"20", " ", 
                RowBox[{"(", 
                 RowBox[{"726312648", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"71424404", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3213098"}], "+", 
                    RowBox[{"42071", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
               RowBox[{"225", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"46", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"34462", "+", "c"}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{"262144", " ", 
             SuperscriptBox["c", 
              RowBox[{"10", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "7"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "61610020"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1084748"}], "+", 
                    RowBox[{"24239", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "176330564"}], "+", 
                  RowBox[{"5", " ", "c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "229976"}], "+", 
                    RowBox[{"5513", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"55361540", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"31276", "+", 
                    RowBox[{"4841", " ", "c"}]}], ")"}]}]}], ")"}], " ", 
                "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
               RowBox[{"4050", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "882"}], "+", 
                  RowBox[{"29", " ", "c"}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", 
              RowBox[{"4", " ", "\[Alpha]"}]], " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"175248173056", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"702268279552", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "150247459520"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "277544668032"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "41873530384"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "145238544"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"6504668", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "12448"}], "+", 
                    RowBox[{"25", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "90405794816"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "90944822336"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"44575199744", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"34647698032", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"4318883456", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"14199332", "-", 
                    RowBox[{"693680", " ", "c"}], "+", 
                    RowBox[{"5625", " ", 
                    SuperscriptBox["c", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"4839634304", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"7121296160", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2165594608", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"131506192", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "461776"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30082", "+", 
                    RowBox[{"35", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
                 " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
               RowBox[{"6400", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "c"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4776", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"3772", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"374", "+", "c"}], ")"}]}]}], ")"}]}]}], ")"}], 
                " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "-", 
            RowBox[{"512", " ", 
             SuperscriptBox["c", 
              RowBox[{"8", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "5"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"301391777136", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"104609088608", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2596062792", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "22538664"}], "+", 
                    RowBox[{"176803", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{"16", " ", 
                RowBox[{"(", 
                 RowBox[{"51287272192", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"12724693656", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"153655868", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2039510"}], "+", 
                    RowBox[{"15489", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"24585824304", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"10681665312", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"45920776", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9362296"}], "+", 
                    RowBox[{"14803", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
               RowBox[{"300", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"20301656", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"3634212", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "135846"}], "+", 
                    RowBox[{"1631", " ", "c"}]}], ")"}]}]}], ")"}]}]}], ")"}],
                 " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["c", 
              RowBox[{"7", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"920476175584", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"899574562960", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"118212245680", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1309646328"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3166866"}], "+", 
                    RowBox[{"17633", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1630063657696", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"950950748496", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"91336007472", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1798614616"}], "+", 
                    RowBox[{"5860710", " ", "c"}], "-", 
                    RowBox[{"90415", " ", 
                    SuperscriptBox["c", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "-", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"29890460576", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20876788400"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4305420336"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"183503304", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3988206"}], "+", 
                    RowBox[{"41305", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
               RowBox[{"50", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"178569424", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"203988448", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"18546360", "+", 
                    RowBox[{"13", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49832"}], "+", 
                    RowBox[{"193", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["c", 
              RowBox[{"6", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "276044047424"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2791073740992"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1136761852976"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "75814265632"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2191097828", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4022012"}], "+", 
                    RowBox[{"20607", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "+", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "587631511840"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "865564875248"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "234339153008"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11752331384"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"427255894", "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1035159"}], "+", 
                    RowBox[{"5590", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"365982167104", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"229693734464", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17489606032"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4487481632"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"52890572", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1100076"}], "+", 
                    RowBox[{"3685", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Epsilon]",
                 " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
               RowBox[{"400", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "73662768"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"15108880", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"14171368", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1029480", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15167"}], "+", "c"}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", 
              RowBox[{"5", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2869008168320"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"1123186966848", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"3422996337184", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"789732209680", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"28559960184", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1073280388"}], "+", 
                    RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{"2246046", "-", 
                    RowBox[{"8225", " ", "c"}]}], ")"}], " ", "c"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "3"]}], "-", 
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{"257823877568", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "838468678720"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "712015617520"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "122217630176"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "722921068"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30996172", "+", 
                    RowBox[{"15", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "24707"}], "+", 
                    RowBox[{"64", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
               RowBox[{"40", " ", 
                RowBox[{"(", 
                 RowBox[{"7207900096", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "75575200768"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "35904861552"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1467427408"}], "+", 
                    RowBox[{"5", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{"30715444", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2005400"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"21691", "+", 
                    RowBox[{"7", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                "\[Epsilon]", " ", 
                SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
               RowBox[{"3200", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"9145280", "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"15857200", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"1090544", "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "303712"}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "20312"}], "+", 
                    RowBox[{"5", " ", "c"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}]}], ")"}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"150", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "c", "-", 
             RowBox[{"32", " ", 
              SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}]}], ")"}], 
           "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2156"}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "468"}], "+", 
               RowBox[{"5", " ", "c"}]}], ")"}]}], "-", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "98"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "+", 
            RowBox[{
             SuperscriptBox["c", "\[Alpha]"], " ", 
             RowBox[{"(", 
              RowBox[{"14", "+", "c"}], ")"}], " ", "\[Epsilon]"}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"40", "+", 
            RowBox[{"4", " ", "c"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "26"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"2", " ", "c"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox["c", "\[Alpha]"], " ", "\[Epsilon]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["c", 
              RowBox[{"2", " ", "\[Alpha]"}]], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}]}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"c", ",", " ", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], ",", 
    " ", 
    RowBox[{"{", 
     RowBox[{"c", ",", "z"}], "}"}], ",", " ", "FullSimplify"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9120666840096836`*^9, 3.912066709837862*^9}, {
   3.912066742817917*^9, 3.912066744084899*^9}, 3.9121759141397457`*^9, 
   3.92038454792955*^9, 3.920384616735365*^9, 3.9203847547769947`*^9, 
   3.920384868230496*^9, {3.931675682881528*^9, 3.9316756977888145`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"3a0e43d6-ca6c-4973-b497-9f092ef945de"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here we provide some expamples of \[Alpha]-heavy block for different \[Alpha]:\
\>", "Subsubsection",
 CellChangeTimes->{{3.931676773579299*^9, 
  3.9316768065844684`*^9}},ExpressionUUID->"49671945-61f2-4b73-a3dd-\
aec6184482bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"WlogF", "[", "1", "]"}], " "}]], "Input",
 CellChangeTimes->{{3.912091514474162*^9, 3.9120915220250907`*^9}, {
  3.912093626932102*^9, 3.9120936614492207`*^9}, {3.9316757061900125`*^9, 
  3.931675706683267*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3697bc4b-2f4e-481d-8e5b-21f7b6d1790e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"32", " ", "z", " ", "\[Epsilon]", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"32", " ", "\[Epsilon]"}]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"72", " ", "\[Epsilon]H"}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"8", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"288", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "79"}], "+", 
            RowBox[{"16", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"25", "+", 
               RowBox[{"352", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]H"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"81", "+", 
            RowBox[{"112", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "29"}], "+", 
               RowBox[{"288", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"32", " ", "\[Epsilon]"}]}], ")"}], "4"]}]], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"30", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"32", " ", "\[Epsilon]"}]}], ")"}], "6"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"96", " ", "\[Epsilon]"}]}], ")"}], "2"]}]], 
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"375", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"88", " ", "\[Epsilon]H"}]}], ")"}]}], "+", 
      RowBox[{"16", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"125", "+", 
            RowBox[{"4", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7295"}], "+", 
               RowBox[{"2", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"57279", "+", 
                  RowBox[{"16", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"31843", "+", 
                    RowBox[{"64", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9769"}], "+", 
                    RowBox[{"32", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2195"}], "+", 
                    RowBox[{"1536", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"285", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"8", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"4805", "+", 
            RowBox[{"4", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "193405"}], "+", 
               RowBox[{"4", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"881961", "+", 
                  RowBox[{"512", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"2779", "+", 
                    RowBox[{"4", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "58421"}], "+", 
                    RowBox[{"384", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"367", "+", 
                    RowBox[{"6252", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]H"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"57415", "+", 
            RowBox[{"16", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"119095", "+", 
               RowBox[{"32", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "427815"}], "+", 
                  RowBox[{"32", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"258295", "+", 
                    RowBox[{"512", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1573"}], "+", 
                    RowBox[{"192", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "149"}], "+", 
                    RowBox[{"969", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
         RowBox[{"160", " ", 
          RowBox[{"(", 
           RowBox[{"3043", "+", 
            RowBox[{"12", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"16255", "+", 
               RowBox[{"256", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5471"}], "+", 
                  RowBox[{"24", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4463", "+", 
                    RowBox[{"3840", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"6", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"16", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"11", "+", 
               RowBox[{"4", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "57"}], "+", 
                  RowBox[{"416", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"16", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"8", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "35"}], "+", 
               RowBox[{"352", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]H"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"24", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"96", " ", "\[Epsilon]"}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"32", " ", "\[Epsilon]"}]}], ")"}], "3"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"32", " ", "\[Epsilon]"}]}], ")"}], "5"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"96", " ", "\[Epsilon]"}]}], ")"}]}]], 
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "125"}], "+", 
            RowBox[{"64", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"150", "+", 
               RowBox[{"\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "4179"}], "+", 
                  RowBox[{"32", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"773", "+", 
                    RowBox[{"16", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{"2427", "+", 
                    RowBox[{"1280", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "43"}], "+", 
                    RowBox[{"276", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"128", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"60", "+", 
            RowBox[{"\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3455"}], "+", 
               RowBox[{"8", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"6831", "+", 
                  RowBox[{"256", " ", "\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{"231", "+", 
                    RowBox[{"4", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2809"}], "+", 
                    RowBox[{"24000", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]H"}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "35"}], "+", 
            RowBox[{"8", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2255"}], "+", 
               RowBox[{"512", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 RowBox[{"210", "+", 
                  RowBox[{"\[Epsilon]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1973"}], "+", 
                    RowBox[{"64", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "397"}], "+", 
                    RowBox[{"5712", " ", "\[Epsilon]"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
         RowBox[{"640", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"24", " ", "\[Epsilon]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"192", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "13"}], "+", 
               RowBox[{"240", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{"z", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"32", " ", "\[Epsilon]"}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.920384629409717*^9, 3.9203846375301695`*^9}, 
   3.9203848822819166`*^9, 3.931675719280452*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"d5a59cec-4165-4dae-8c77-c1e280a65426"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogF", "[", 
  RowBox[{"1", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{
  3.9203860589399185`*^9, {3.9316757363867188`*^9, 3.931675736865058*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e4ba927d-7190-4190-a572-60e497f58460"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["z", "2"], "4"], "+", 
  FractionBox[
   SuperscriptBox["z", "3"], "2"], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", "\[Epsilon]"}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[Epsilon]"}], "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[Epsilon]"}], "6"]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.920386062021994*^9, 3.931675738334412*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"8872a979-cb0f-473c-896c-b1505728d3fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogF", "[", 
  RowBox[{"1", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9120913277062855`*^9, 3.912091328651889*^9}, {
  3.9316757417752047`*^9, 3.9316757425729475`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"a079cf0e-23a1-4603-a108-a3946849ad03"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SqrtBox["c"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", "\[Epsilon]"}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[Epsilon]"}], "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[Epsilon]"}], "6"]}], ")"}]}], "+", 
  RowBox[{"16", " ", "z", " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["z", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "4"], "+", 
     RowBox[{"28", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{"28", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "30"], " ", 
   SuperscriptBox["z", "3"], " ", 
   RowBox[{"(", 
    RowBox[{"15", "+", 
     RowBox[{"1600", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], "-", 
     RowBox[{"1536", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
     RowBox[{"56", " ", 
      SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9316757450990176`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"326515ad-448a-4575-9d48-ee5dbbcb3ab9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogFNull", "[", 
  RowBox[{"3", "/", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9120913315650115`*^9, 3.9120913352504225`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"0ccc05ca-a25b-46d6-a73b-57731630af6c"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["z", "2"], "4"], "+", 
  FractionBox[
   SuperscriptBox["z", "3"], "2"], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"3", "/", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"z", " ", "\[Epsilon]"}], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["z", "2"], " ", "\[Epsilon]"}], "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["z", "3"], " ", "\[Epsilon]"}], "6"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", "z", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "-", 
        RowBox[{"14", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
        SuperscriptBox["\[Epsilon]H", "2"]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["4", "15"], " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"200", " ", 
         SuperscriptBox["\[Epsilon]", "2"]}], "-", 
        RowBox[{"192", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.9120913359907846`*^9, 3.9203870152362747`*^9, 
  3.931675765689769*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"8a09540d-5a7b-42ea-b144-b1e2d092f8de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogFNull", "[", 
  RowBox[{"3", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9203878596393876`*^9, 3.9203878606686077`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b8ca0067-22fc-4c68-9b48-7ad905efe2b9"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], 
   RowBox[{"65536", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], "-", 
      RowBox[{"8", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
      RowBox[{"22528", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", "\[Epsilon]H"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
      RowBox[{"64512", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
   RowBox[{"524288", " ", 
    SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"97280", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"151", "-", 
         RowBox[{"533504", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", "\[Epsilon]H"}], 
      "+", 
      RowBox[{"16", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"82688", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
      RowBox[{"25", " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"9216", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
   RowBox[{"15728640", " ", 
    SuperscriptBox["\[Epsilon]", "5"]}]], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Epsilon]"}], "+", 
         RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "960"], " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"115", " ", "\[Epsilon]"}], "+", 
        RowBox[{"250", " ", "\[Epsilon]H"}], "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "\[Epsilon]"]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SqrtBox["c"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"22", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"65536", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"104", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"245760", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "190"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "-", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"132", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"30720", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9203878640866733`*^9, 3.9316757917334876`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b15bf0f8-c005-40ae-ac77-4e9812804218"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogFNull", "[", 
  RowBox[{"5", "/", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.9120667119434004`*^9, 3.9120667645245366`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"b4b0e863-2059-4bba-986a-ad859fcbdbc0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], 
   RowBox[{"32", " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{"22", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"190", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "-", 
      RowBox[{"521", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
      RowBox[{"1292", " ", "\[Epsilon]", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
   RowBox[{"15360", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"5", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Epsilon]"}], "+", 
         RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "960"], " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"115", " ", "\[Epsilon]"}], "+", 
        RowBox[{"250", " ", "\[Epsilon]H"}], "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "\[Epsilon]"]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"22", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"65536", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"104", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"245760", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "190"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "-", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"132", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"30720", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9120667163787622`*^9, 3.9120667651296015`*^9}, 
   3.9203858744615574`*^9, 3.93167580334449*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"0edd7758-5e9d-4a2f-a671-43208b1d35dd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogFNull", "[", 
  RowBox[{"3", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.9213837308786488`*^9, 3.921383731595661*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"363911d8-8ae3-42dd-9e5e-4a3fa3af1e0d"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], 
   RowBox[{"65536", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], "+", 
      RowBox[{"9216", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}], "-", 
      RowBox[{"8", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
      RowBox[{"22528", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", "\[Epsilon]H"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
      RowBox[{"64512", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
   RowBox[{"524288", " ", 
    SuperscriptBox["\[Epsilon]", "4"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"97280", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"151", "-", 
         RowBox[{"533504", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", "\[Epsilon]H"}], 
      "+", 
      RowBox[{"16", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"82688", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
      RowBox[{"25", " ", 
       RowBox[{"(", 
        RowBox[{"7", "-", 
         RowBox[{"9216", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
   RowBox[{"15728640", " ", 
    SuperscriptBox["\[Epsilon]", "5"]}]], "+", 
  RowBox[{
   SuperscriptBox["c", 
    RowBox[{"3", "/", "2"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Epsilon]"}], "+", 
         RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "960"], " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"115", " ", "\[Epsilon]"}], "+", 
        RowBox[{"250", " ", "\[Epsilon]H"}], "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "\[Epsilon]"]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{
   SqrtBox["c"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"22", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"23", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"65536", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "+", 
         RowBox[{"36", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"104", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"245760", " ", 
       SuperscriptBox["\[Epsilon]", "4"]}]]}], ")"}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "190"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "-", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"132", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"30720", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.921383734602561*^9, 3.9316758042938533`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"62660eb7-daf5-4327-a090-d8928a5e1899"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WlogFNull", "[", "3", "]"}]], "Input",
 CellChangeTimes->{3.921383571524171*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"d3eb2dff-ef42-4357-9348-59c26a27e0cd"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"z", " ", 
    RowBox[{"(", 
     RowBox[{"\[Epsilon]", "-", "\[Epsilon]H"}], ")"}]}], 
   RowBox[{"32", " ", "\[Epsilon]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "-", 
      RowBox[{"22", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "+", 
      RowBox[{"63", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
   RowBox[{"512", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["z", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"190", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], "-", 
      RowBox[{"521", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
      RowBox[{"1292", " ", "\[Epsilon]", " ", 
       SuperscriptBox["\[Epsilon]H", "2"]}], "-", 
      RowBox[{"225", " ", 
       SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
   RowBox[{"15360", " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]], "+", 
  RowBox[{
   SuperscriptBox["c", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", "z", " ", 
      RowBox[{"(", 
       RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Epsilon]", "+", "\[Epsilon]H"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"13", " ", "\[Epsilon]"}], "+", 
         RowBox[{"9", " ", "\[Epsilon]H"}]}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "+", 
     RowBox[{
      FractionBox["1", "960"], " ", 
      SuperscriptBox["z", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"115", " ", "\[Epsilon]"}], "+", 
        RowBox[{"250", " ", "\[Epsilon]H"}], "+", 
        FractionBox[
         RowBox[{"119", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "\[Epsilon]"]}], ")"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"c", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Epsilon]"}], "+", "\[Epsilon]H"}], ")"}]}], 
      RowBox[{"64", " ", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Epsilon]", " ", "\[Epsilon]H"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}]}], ")"}]}], 
      RowBox[{"1024", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["z", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "190"}], " ", 
          SuperscriptBox["\[Epsilon]", "3"]}], "-", 
         RowBox[{"103", " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", "\[Epsilon]H"}], "+", 
         RowBox[{"132", " ", "\[Epsilon]", " ", 
          SuperscriptBox["\[Epsilon]H", "2"]}], "+", 
         RowBox[{"225", " ", 
          SuperscriptBox["\[Epsilon]H", "3"]}]}], ")"}]}], 
      RowBox[{"30720", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9213835749015837`*^9, 3.9316758063258934`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"1a96df70-ba3e-4672-acba-8776963f1e0e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1152., 585.6},
WindowMargins->{{
  Automatic, -5.399999999999864}, {-5.399999999999977, Automatic}},
Magnification:>0.85 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"5039bd7b-a4e9-49cf-90cc-dbe2809d20b4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 435, 12, 83, "Title",ExpressionUUID->"d8b1c1b2-bde5-499c-95a1-b345766a0402"],
Cell[CellGroupData[{
Cell[1040, 38, 1324, 40, 63, "Subsubsection",ExpressionUUID->"935048d3-838a-463a-94af-7d34ac980231"],
Cell[2367, 80, 96757, 2501, 2195, "Input",ExpressionUUID->"eeca0904-f76a-444d-bdd2-e998b280ba8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99161, 2586, 2821, 84, 130, "Subsubsection",ExpressionUUID->"4e1be0c2-669b-4ed9-b56e-11f764baf3e9"],
Cell[CellGroupData[{
Cell[102007, 2674, 2585, 66, 73, "Input",ExpressionUUID->"5326a57d-a359-465c-9890-a8528587e25b"],
Cell[104595, 2742, 40248, 1051, 602, "Output",ExpressionUUID->"57801a52-2cfd-454a-9871-a91149f4b5c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144892, 3799, 844, 25, 39, "Subsubsection",ExpressionUUID->"bba3204e-b716-4caa-a6c5-721a88a7999c"],
Cell[145739, 3826, 44022, 1062, 753, "Input",ExpressionUUID->"3a0e43d6-ca6c-4973-b497-9f092ef945de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189798, 4893, 239, 5, 39, "Subsubsection",ExpressionUUID->"49671945-61f2-4b73-a3dd-aec6184482bb"],
Cell[CellGroupData[{
Cell[190062, 4902, 325, 6, 24, "Input",ExpressionUUID->"3697bc4b-2f4e-481d-8e5b-21f7b6d1790e"],
Cell[190390, 4910, 12276, 322, 222, "Output",ExpressionUUID->"d5a59cec-4165-4dae-8c77-c1e280a65426"]
}, Open  ]],
Cell[CellGroupData[{
Cell[202703, 5237, 255, 5, 24, "Input",ExpressionUUID->"e4ba927d-7190-4190-a572-60e497f58460"],
Cell[202961, 5244, 665, 20, 47, "Output",ExpressionUUID->"8872a979-cb0f-473c-896c-b1505728d3fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203663, 5269, 281, 5, 24, "Input",ExpressionUUID->"a079cf0e-23a1-4603-a108-a3946849ad03"],
Cell[203947, 5276, 1307, 37, 47, "Output",ExpressionUUID->"326515ad-448a-4575-9d48-ee5dbbcb3ab9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205291, 5318, 234, 4, 24, "Input",ExpressionUUID->"0ccc05ca-a25b-46d6-a73b-57731630af6c"],
Cell[205528, 5324, 1620, 47, 47, "Output",ExpressionUUID->"8a09540d-5a7b-42ea-b144-b1e2d092f8de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207185, 5376, 234, 4, 24, "Input",ExpressionUUID->"b8ca0067-22fc-4c68-9b48-7ad905efe2b9"],
Cell[207422, 5382, 5852, 170, 130, "Output",ExpressionUUID->"b15bf0f8-c005-40ae-ac77-4e9812804218"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213311, 5557, 234, 4, 24, "Input",ExpressionUUID->"b4b0e863-2059-4bba-986a-ad859fcbdbc0"],
Cell[213548, 5563, 4894, 142, 91, "Output",ExpressionUUID->"0edd7758-5e9d-4a2f-a671-43208b1d35dd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218479, 5710, 232, 4, 24, "Input",ExpressionUUID->"363911d8-8ae3-42dd-9e5e-4a3fa3af1e0d"],
Cell[218714, 5716, 5850, 170, 130, "Output",ExpressionUUID->"62660eb7-daf5-4327-a090-d8928a5e1899"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224601, 5891, 183, 3, 24, "Input",ExpressionUUID->"d3eb2dff-ef42-4357-9348-59c26a27e0cd"],
Cell[224787, 5896, 3480, 101, 89, "Output",ExpressionUUID->"1a96df70-ba3e-4672-acba-8776963f1e0e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


